Two-Loop Four-Gluon Amplitudes with the Numerical Unitarity Method

We present the first numerical computation of two-loop amplitudes based on the unitarity method. As a proof of principle, we compute the four-gluon process. We discuss the new method, analyze its numerical properties and apply it to reconstruct the analytic form of the amplitudes. The numerical method is universal, and can be automated to provide multi-scale two-loop computations for phenomenologically relevant signatures at hadron colliders.

==> ancilliary/mmpp_reconstructed.m <==
(* Integral coefficients of the leading colour two-loop four-gluon mmpp amplitude, reconstructed from numerical points. Amplitude is normalized by N_c^2 * tree level.  All coefficients are given in terms of x = t/s and all integrals are normalized by s^-(mass dimension) such that the integrals are dimensionless. Coefficients are exact functions of ep = (4-D)/2 and computed in the tHV scheme, D = Ds.

 The array mmppCoefficients contains the integral coefficients in the
 following order:

  s channel double box scalar (figure 1 first diagram on first row) 
  s channel double box tensor insertion (figure 1 first diagram on first row)
  t channel scalar double box (figure 1 first diagram on first row)
  t channel double box tensor insertion (figure 1 first diagram on first row)
  scalar t channel box bubble coefficient (figure 1 first diagram on third row)
  scalar s channel box bubble coefficient (figure 1 first diagram on third row)
  scalar slashed box (figure 1 second diagram on third row)
  scalar s-channel double bubble (figure 1 second diagram on fourth row)
  scalar t-channel double bubble (figure 1 second diagram on fourth row)
  scalar t-channel bubble triangle (figure 1 first diagram on fourth row)
  scalar s-channel bubble triangle (figure 1 first diagram on fourth row)
  scalar s channel sunrise (figure 1 first diagram on fifth row)
  scalar t channel sunrise (figure 1 first diagram on fifth row)


 *)




mmppCoefficients={
  (* s channel double box scalar *)
(
ep^0*(Rational[0,1]*x^0 + Rational[-1,1]*x^1)/(Rational[-1,9]*x^0) + 
ep^1*(Rational[-5,22]*x^0 + Rational[-97,44]*x^1 + Rational[-32,11]*x^2 + Rational[-1,1]*x^3)/(Rational[1,33]*x^0 + Rational[2,33]*x^1 + Rational[1,33]*x^2) + 
ep^2*(Rational[-77,34]*x^0 + Rational[-937,102]*x^1 + Rational[-385,51]*x^2 + Rational[-1,1]*x^3)/(Rational[-2,51]*x^0 + Rational[-4,51]*x^1 + Rational[-2,51]*x^2) + 
ep^3*(Rational[669,10]*x^0 + Rational[1833,10]*x^1 + Rational[547,5]*x^2 + Rational[-1,1]*x^3)/(Rational[-2,5]*x^0 + Rational[-4,5]*x^1 + Rational[-2,5]*x^2) + 
ep^4*(Rational[-927,148]*x^0 + Rational[-2335,148]*x^1 + Rational[-378,37]*x^2 + Rational[-1,1]*x^3)/(Rational[-1,37]*x^0 + Rational[-2,37]*x^1 + Rational[-1,37]*x^2) + 
ep^5*(Rational[-621,232]*x^0 + Rational[-397,58]*x^1 + Rational[-148,29]*x^2 + Rational[-1,1]*x^3)/(Rational[1,58]*x^0 + Rational[1,29]*x^1 + Rational[1,58]*x^2) + 
ep^6*(Rational[-81,40]*x^0 + Rational[-21,4]*x^1 + Rational[-21,5]*x^2 + Rational[-1,1]*x^3)/(Rational[-1,20]*x^0 + Rational[-1,10]*x^1 + Rational[-1,20]*x^2))/(Rational[27,1]*(4-2*ep)^0 + Rational[-81,1]*(4-2*ep)^1 + Rational[90,1]*(4-2*ep)^2 + Rational[-46,1]*(4-2*ep)^3 + Rational[11,1]*(4-2*ep)^4 + Rational[-1,1]*(4-2*ep)^5), 
  (* s channel double box tensor insertion *)
(
ep^0*(Rational[0,1]*x^0)/(Rational[-1,1]*x^0) + 
ep^1*(Rational[-45,2]*x^0 + Rational[-81,4]*x^1 + Rational[54,1]*x^2 + Rational[99,2]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^2*(Rational[693,4]*x^0 + Rational[663,4]*x^1 + Rational[-573,2]*x^2 + Rational[-539,2]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^3*(Rational[-2007,4]*x^0 + Rational[-2901,4]*x^1 + Rational[363,2]*x^2 + Rational[390,1]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^4*(Rational[2781,4]*x^0 + Rational[5769,4]*x^1 + Rational[720,1]*x^2 + Rational[-16,1]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^5*(Rational[-1863,4]*x^0 + Rational[-2379,2]*x^1 + Rational[-956,1]*x^2 + Rational[-236,1]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^6*(Rational[243,2]*x^0 + Rational[342,1]*x^1 + Rational[316,1]*x^2 + Rational[96,1]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3))/(Rational[27,1]*(4-2*ep)^0 + Rational[-81,1]*(4-2*ep)^1 + Rational[90,1]*(4-2*ep)^2 + Rational[-46,1]*(4-2*ep)^3 + Rational[11,1]*(4-2*ep)^4 + Rational[-1,1]*(4-2*ep)^5),
  (* t channel scalar double box *)
(
ep^0*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-1,5]*x^2 + Rational[-3,5]*x^3 + Rational[-3,2]*x^4 + Rational[-1,1]*x^5)/(Rational[-1,45]*x^0 + Rational[0,1]*x^1 + Rational[0,1]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4) + 
ep^1*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-22,113]*x^2 + Rational[-98,113]*x^3 + Rational[-571,226]*x^4 + Rational[-935,226]*x^5 + Rational[-1487,452]*x^6 + Rational[-1,1]*x^7)/(Rational[1,339]*x^0 + Rational[2,339]*x^1 + Rational[1,339]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5 + Rational[0,1]*x^6) + 
ep^2*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-736,3843]*x^2 + Rational[-440,549]*x^3 + Rational[-2914,1281]*x^4 + Rational[-1616,427]*x^5 + Rational[-4009,1281]*x^6 + Rational[-1,1]*x^7)/(Rational[-4,3843]*x^0 + Rational[-8,3843]*x^1 + Rational[-4,3843]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5 + Rational[0,1]*x^6) + 
ep^3*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-64,353]*x^2 + Rational[-1336,1765]*x^3 + Rational[-11234,5295]*x^4 + Rational[-6338,1765]*x^5 + Rational[-16183,5295]*x^6 + Rational[-1,1]*x^7)/(Rational[4,5295]*x^0 + Rational[8,5295]*x^1 + Rational[4,5295]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5 + Rational[0,1]*x^6) + 
ep^4*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-64,415]*x^2 + Rational[-2576,3735]*x^3 + Rational[-1532,747]*x^4 + Rational[-892,249]*x^5 + Rational[-3833,1245]*x^6 + Rational[-1,1]*x^7)/(Rational[-4,3735]*x^0 + Rational[-8,3735]*x^1 + Rational[-4,3735]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5 + Rational[0,1]*x^6) + 
ep^5*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-128,1269]*x^2 + Rational[-736,1269]*x^3 + Rational[-2648,1269]*x^4 + Rational[-4832,1269]*x^5 + Rational[-4076,1269]*x^6 + Rational[-1,1]*x^7)/(Rational[4,1269]*x^0 + Rational[8,1269]*x^1 + Rational[4,1269]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5 + Rational[0,1]*x^6) + 
ep^6*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[0,1]*x^2 + Rational[-32,81]*x^3 + Rational[-184,81]*x^4 + Rational[-352,81]*x^5 + Rational[-94,27]*x^6 + Rational[-1,1]*x^7)/(Rational[-2,81]*x^0 + Rational[-4,81]*x^1 + Rational[-2,81]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5 + Rational[0,1]*x^6))/(Rational[27,1]*(4-2*ep)^0 + Rational[-81,1]*(4-2*ep)^1 + Rational[90,1]*(4-2*ep)^2 + Rational[-46,1]*(4-2*ep)^3 + Rational[11,1]*(4-2*ep)^4 + Rational[-1,1]*(4-2*ep)^5),
  (* t channel double box tensor insertion*)
(
ep^0*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[0,1]*x^2 + Rational[-3,5]*x^3 + Rational[-3,2]*x^4 + Rational[-1,1]*x^5)/(Rational[1,135]*x^0 + Rational[0,1]*x^1 + Rational[0,1]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4) + 
ep^1*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-22,339]*x^2 + Rational[-254,339]*x^3 + Rational[-919,339]*x^4 + Rational[-995,226]*x^5 + Rational[-1527,452]*x^6 + Rational[-1,1]*x^7)/(Rational[-1,1017]*x^0 + Rational[-2,1017]*x^1 + Rational[-1,1017]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5 + Rational[0,1]*x^6) + 
ep^2*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-200,1647]*x^2 + Rational[-160,189]*x^3 + Rational[-30442,11529]*x^4 + Rational[-16076,3843]*x^5 + Rational[-12571,3843]*x^6 + Rational[-1,1]*x^7)/(Rational[4,11529]*x^0 + Rational[8,11529]*x^1 + Rational[4,11529]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5 + Rational[0,1]*x^6) + 
ep^3*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-848,5295]*x^2 + Rational[-14296,15885]*x^3 + Rational[-41092,15885]*x^4 + Rational[-21578,5295]*x^5 + Rational[-17113,5295]*x^6 + Rational[-1,1]*x^7)/(Rational[-4,15885]*x^0 + Rational[-8,15885]*x^1 + Rational[-4,15885]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5 + Rational[0,1]*x^6) + 
ep^4*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-608,3735]*x^2 + Rational[-9968,11205]*x^3 + Rational[-1936,747]*x^4 + Rational[-46364,11205]*x^5 + Rational[-12239,3735]*x^6 + Rational[-1,1]*x^7)/(Rational[4,11205]*x^0 + Rational[8,11205]*x^1 + Rational[4,11205]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5 + Rational[0,1]*x^6) + 
ep^5*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-448,3807]*x^2 + Rational[-3104,3807]*x^3 + Rational[-10336,3807]*x^4 + Rational[-5632,1269]*x^5 + Rational[-4346,1269]*x^6 + Rational[-1,1]*x^7)/(Rational[-4,3807]*x^0 + Rational[-8,3807]*x^1 + Rational[-4,3807]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5 + Rational[0,1]*x^6) + 
ep^6*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[0,1]*x^2 + Rational[-160,243]*x^3 + Rational[-736,243]*x^4 + Rational[-1232,243]*x^5 + Rational[-100,27]*x^6 + Rational[-1,1]*x^7)/(Rational[2,243]*x^0 + Rational[4,243]*x^1 + Rational[2,243]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5 + Rational[0,1]*x^6))/(Rational[27,1]*(4-2*ep)^0 + Rational[-81,1]*(4-2*ep)^1 + Rational[90,1]*(4-2*ep)^2 + Rational[-46,1]*(4-2*ep)^3 + Rational[11,1]*(4-2*ep)^4 + Rational[-1,1]*(4-2*ep)^5),
  (* scalar t channel box bubble coefficient*) 
(
ep^0*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-3,5]*x^2 + Rational[-3,2]*x^3 + Rational[-1,1]*x^4)/(Rational[1,1280]*x^0 + Rational[0,1]*x^1 + Rational[0,1]*x^2 + Rational[0,1]*x^3) + 
ep^1*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-165,361]*x^2 + Rational[-807,361]*x^3 + Rational[-1466,361]*x^4 + Rational[-1186,361]*x^5 + Rational[-1,1]*x^6)/(Rational[-3,46208]*x^0 + Rational[-3,23104]*x^1 + Rational[-3,46208]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^2*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-1322,3525]*x^2 + Rational[-13513,7050]*x^3 + Rational[-12848,3525]*x^4 + Rational[-21907,7050]*x^5 + Rational[-1,1]*x^6)/(Rational[1,75200]*x^0 + Rational[1,37600]*x^1 + Rational[1,75200]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^3*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-17657,53049]*x^2 + Rational[-29812,17683]*x^3 + Rational[-58479,17683]*x^4 + Rational[-156944,53049]*x^5 + Rational[-1,1]*x^6)/(Rational[-3,565856]*x^0 + Rational[-3,282928]*x^1 + Rational[-3,565856]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^4*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-1190,3789]*x^2 + Rational[-50825,34101]*x^3 + Rational[-102422,34101]*x^4 + Rational[-32171,11367]*x^5 + Rational[-1,1]*x^6)/(Rational[1,242496]*x^0 + Rational[1,121248]*x^1 + Rational[1,242496]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^5*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-7742,26427]*x^2 + Rational[-9382,8809]*x^3 + Rational[-21096,8809]*x^4 + Rational[-69164,26427]*x^5 + Rational[-1,1]*x^6)/(Rational[-3,281888]*x^0 + Rational[-3,140944]*x^1 + Rational[-3,281888]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^6*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-7333,22176]*x^2 + Rational[-759,448]*x^3 + Rational[-6547,2016]*x^4 + Rational[-42769,14784]*x^5 + Rational[-1,1]*x^6)/(Rational[-1,157696]*x^0 + Rational[-1,78848]*x^1 + Rational[-1,157696]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^7*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-22343,70929]*x^2 + Rational[-3942,2627]*x^3 + Rational[-214361,70929]*x^4 + Rational[-201388,70929]*x^5 + Rational[-1,1]*x^6)/(Rational[1,252192]*x^0 + Rational[1,126096]*x^1 + Rational[1,252192]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^8*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-6419,21951]*x^2 + Rational[-31958,21951]*x^3 + Rational[-22367,7317]*x^4 + Rational[-21158,7317]*x^5 + Rational[-1,1]*x^6)/(Rational[-1,156096]*x^0 + Rational[-1,78048]*x^1 + Rational[-1,156096]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^9*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-3236,12879]*x^2 + Rational[-6344,4293]*x^3 + Rational[-41956,12879]*x^4 + Rational[-4328,1431]*x^5 + Rational[-1,1]*x^6)/(Rational[1,45792]*x^0 + Rational[1,22896]*x^1 + Rational[1,45792]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^10*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-44,243]*x^2 + Rational[-128,81]*x^3 + Rational[-892,243]*x^4 + Rational[-88,27]*x^5 + Rational[-1,1]*x^6)/(Rational[-1,5184]*x^0 + Rational[-1,2592]*x^1 + Rational[-1,5184]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5))/(Rational[3840,1]*(4-2*ep)^0 + Rational[-16352,1]*(4-2*ep)^1 + Rational[88360,3]*(4-2*ep)^2 + Rational[-265732,9]*(4-2*ep)^3 + Rational[164066,9]*(4-2*ep)^4 + Rational[-7217,1]*(4-2*ep)^5 + Rational[16540,9]*(4-2*ep)^6 + Rational[-2618,9]*(4-2*ep)^7 + Rational[26,1]*(4-2*ep)^8 + Rational[-1,1]*(4-2*ep)^9) + 
(
ep^0*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-3,5]*x^2 + Rational[-3,2]*x^3 + Rational[-1,1]*x^4)/(Rational[1,1280]*x^0 + Rational[0,1]*x^1 + Rational[0,1]*x^2 + Rational[0,1]*x^3) + 
ep^1*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-165,361]*x^2 + Rational[-807,361]*x^3 + Rational[-1466,361]*x^4 + Rational[-1186,361]*x^5 + Rational[-1,1]*x^6)/(Rational[-3,46208]*x^0 + Rational[-3,23104]*x^1 + Rational[-3,46208]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^2*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-1322,3525]*x^2 + Rational[-13513,7050]*x^3 + Rational[-12848,3525]*x^4 + Rational[-21907,7050]*x^5 + Rational[-1,1]*x^6)/(Rational[1,75200]*x^0 + Rational[1,37600]*x^1 + Rational[1,75200]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^3*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-17657,53049]*x^2 + Rational[-29812,17683]*x^3 + Rational[-58479,17683]*x^4 + Rational[-156944,53049]*x^5 + Rational[-1,1]*x^6)/(Rational[-3,565856]*x^0 + Rational[-3,282928]*x^1 + Rational[-3,565856]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^4*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-1190,3789]*x^2 + Rational[-50825,34101]*x^3 + Rational[-102422,34101]*x^4 + Rational[-32171,11367]*x^5 + Rational[-1,1]*x^6)/(Rational[1,242496]*x^0 + Rational[1,121248]*x^1 + Rational[1,242496]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^5*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-7742,26427]*x^2 + Rational[-9382,8809]*x^3 + Rational[-21096,8809]*x^4 + Rational[-69164,26427]*x^5 + Rational[-1,1]*x^6)/(Rational[-3,281888]*x^0 + Rational[-3,140944]*x^1 + Rational[-3,281888]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^6*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-7333,22176]*x^2 + Rational[-759,448]*x^3 + Rational[-6547,2016]*x^4 + Rational[-42769,14784]*x^5 + Rational[-1,1]*x^6)/(Rational[-1,157696]*x^0 + Rational[-1,78848]*x^1 + Rational[-1,157696]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^7*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-22343,70929]*x^2 + Rational[-3942,2627]*x^3 + Rational[-214361,70929]*x^4 + Rational[-201388,70929]*x^5 + Rational[-1,1]*x^6)/(Rational[1,252192]*x^0 + Rational[1,126096]*x^1 + Rational[1,252192]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^8*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-6419,21951]*x^2 + Rational[-31958,21951]*x^3 + Rational[-22367,7317]*x^4 + Rational[-21158,7317]*x^5 + Rational[-1,1]*x^6)/(Rational[-1,156096]*x^0 + Rational[-1,78048]*x^1 + Rational[-1,156096]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^9*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-3236,12879]*x^2 + Rational[-6344,4293]*x^3 + Rational[-41956,12879]*x^4 + Rational[-4328,1431]*x^5 + Rational[-1,1]*x^6)/(Rational[1,45792]*x^0 + Rational[1,22896]*x^1 + Rational[1,45792]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^10*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-44,243]*x^2 + Rational[-128,81]*x^3 + Rational[-892,243]*x^4 + Rational[-88,27]*x^5 + Rational[-1,1]*x^6)/(Rational[-1,5184]*x^0 + Rational[-1,2592]*x^1 + Rational[-1,5184]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5))/(Rational[3840,1]*(4-2*ep)^0 + Rational[-16352,1]*(4-2*ep)^1 + Rational[88360,3]*(4-2*ep)^2 + Rational[-265732,9]*(4-2*ep)^3 + Rational[164066,9]*(4-2*ep)^4 + Rational[-7217,1]*(4-2*ep)^5 + Rational[16540,9]*(4-2*ep)^6 + Rational[-2618,9]*(4-2*ep)^7 + Rational[26,1]*(4-2*ep)^8 + Rational[-1,1]*(4-2*ep)^9),
  (* scalar s channel box bubble *)
(
ep^0*(Rational[320,3]*x^0 + Rational[448,1]*x^1 + Rational[320,1]*x^2 + Rational[0,1]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^1*(Rational[-3904,3]*x^0 + Rational[-13472,3]*x^1 + Rational[-8896,3]*x^2 + Rational[64,1]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^2*(Rational[6448,1]*x^0 + Rational[56480,3]*x^1 + Rational[34880,3]*x^2 + Rational[-992,3]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^3*(Rational[-49184,3]*x^0 + Rational[-380800,9]*x^1 + Rational[-226912,9]*x^2 + Rational[992,3]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^4*(Rational[63568,3]*x^0 + Rational[454496,9]*x^1 + Rational[274432,9]*x^2 + Rational[8288,9]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^5*(Rational[-7648,1]*x^0 + Rational[-150368,9]*x^1 + Rational[-106912,9]*x^2 + Rational[-19040,9]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^6*(Rational[-15216,1]*x^0 + Rational[-330752,9]*x^1 + Rational[-184064,9]*x^2 + Rational[2240,3]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^7*(Rational[22752,1]*x^0 + Rational[162496,3]*x^1 + Rational[296384,9]*x^2 + Rational[12416,9]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^8*(Rational[-12528,1]*x^0 + Rational[-29824,1]*x^1 + Rational[-169088,9]*x^2 + Rational[-12032,9]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^9*(Rational[2592,1]*x^0 + Rational[6144,1]*x^1 + Rational[11776,3]*x^2 + Rational[1024,3]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3))/(Rational[-960,1]*(4-2*ep)^0 + Rational[3848,1]*(4-2*ep)^1 + Rational[-19204,3]*(4-2*ep)^2 + Rational[52030,9]*(4-2*ep)^3 + Rational[-28009,9]*(4-2*ep)^4 + Rational[9236,9]*(4-2*ep)^5 + Rational[-1826,9]*(4-2*ep)^6 + Rational[22,1]*(4-2*ep)^7 + Rational[-1,1]*(4-2*ep)^8) + 
(
ep^0*(Rational[320,3]*x^0 + Rational[448,1]*x^1 + Rational[320,1]*x^2 + Rational[0,1]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^1*(Rational[-3904,3]*x^0 + Rational[-13472,3]*x^1 + Rational[-8896,3]*x^2 + Rational[64,1]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^2*(Rational[6448,1]*x^0 + Rational[56480,3]*x^1 + Rational[34880,3]*x^2 + Rational[-992,3]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^3*(Rational[-49184,3]*x^0 + Rational[-380800,9]*x^1 + Rational[-226912,9]*x^2 + Rational[992,3]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^4*(Rational[63568,3]*x^0 + Rational[454496,9]*x^1 + Rational[274432,9]*x^2 + Rational[8288,9]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^5*(Rational[-7648,1]*x^0 + Rational[-150368,9]*x^1 + Rational[-106912,9]*x^2 + Rational[-19040,9]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^6*(Rational[-15216,1]*x^0 + Rational[-330752,9]*x^1 + Rational[-184064,9]*x^2 + Rational[2240,3]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^7*(Rational[22752,1]*x^0 + Rational[162496,3]*x^1 + Rational[296384,9]*x^2 + Rational[12416,9]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^8*(Rational[-12528,1]*x^0 + Rational[-29824,1]*x^1 + Rational[-169088,9]*x^2 + Rational[-12032,9]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^9*(Rational[2592,1]*x^0 + Rational[6144,1]*x^1 + Rational[11776,3]*x^2 + Rational[1024,3]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3))/(Rational[-960,1]*(4-2*ep)^0 + Rational[3848,1]*(4-2*ep)^1 + Rational[-19204,3]*(4-2*ep)^2 + Rational[52030,9]*(4-2*ep)^3 + Rational[-28009,9]*(4-2*ep)^4 + Rational[9236,9]*(4-2*ep)^5 + Rational[-1826,9]*(4-2*ep)^6 + Rational[22,1]*(4-2*ep)^7 + Rational[-1,1]*(4-2*ep)^8),
  (* scalar slashed box *)
(
ep^0*(Rational[0,1]*x^0 + Rational[-3,5]*x^1 + Rational[-21,10]*x^2 + Rational[-5,2]*x^3 + Rational[-1,1]*x^4)/(Rational[-1,1120]*x^0 + Rational[0,1]*x^1 + Rational[0,1]*x^2 + Rational[0,1]*x^3) + 
ep^1*(Rational[-5,361]*x^0 + Rational[-327,5054]*x^1 + Rational[-1563,2527]*x^2 + Rational[-12701,5054]*x^3 + Rational[-1556,361]*x^4 + Rational[-64,19]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[3,40432]*x^1 + Rational[3,40432]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^2*(Rational[-122,3525]*x^0 + Rational[-2227,16450]*x^1 + Rational[-2248,3525]*x^2 + Rational[-19372,8225]*x^3 + Rational[-33421,8225]*x^4 + Rational[-160577,49350]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[-1,65800]*x^1 + Rational[-1,65800]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^3*(Rational[-1209,17683]*x^0 + Rational[-28368,123781]*x^1 + Rational[-247826,371343]*x^2 + Rational[-273944,123781]*x^3 + Rational[-475962,123781]*x^4 + Rational[-1171850,371343]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[3,495124]*x^1 + Rational[3,495124]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^4*(Rational[-1537,11367]*x^0 + Rational[-27379,68202]*x^1 + Rational[-177670,238707]*x^2 + Rational[-497264,238707]*x^3 + Rational[-10750,2947]*x^4 + Rational[-489539,159138]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[-1,212184]*x^1 + Rational[-1,212184]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^5*(Rational[-3973,8809]*x^0 + Rational[-225506,184989]*x^1 + Rational[-225056,184989]*x^2 + Rational[-50110,26427]*x^3 + Rational[-29276,8809]*x^4 + Rational[-552656,184989]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[3,246652]*x^1 + Rational[3,246652]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^6*(Rational[239,2464]*x^0 + Rational[6127,28224]*x^1 + Rational[-1865,5544]*x^2 + Rational[-161411,77616]*x^3 + Rational[-577183,155232]*x^4 + Rational[-105943,34496]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[1,137984]*x^1 + Rational[1,137984]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^7*(Rational[-317,2627]*x^0 + Rational[-172712,496503]*x^1 + Rational[-341270,496503]*x^2 + Rational[-1021000,496503]*x^3 + Rational[-1810010,496503]*x^4 + Rational[-218434,70929]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[-1,220668]*x^1 + Rational[-1,220668]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^8*(Rational[-79,271]*x^0 + Rational[-81595,102438]*x^1 + Rational[-153878,153657]*x^2 + Rational[-333328,153657]*x^3 + Rational[-576992,153657]*x^4 + Rational[-323167,102438]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[1,136584]*x^1 + Rational[1,136584]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^9*(Rational[-29,53]*x^0 + Rational[-14740,10017]*x^1 + Rational[-19424,12879]*x^2 + Rational[-24512,10017]*x^3 + Rational[-363376,90153]*x^4 + Rational[-4724,1431]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[-1,40068]*x^1 + Rational[-1,40068]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^10*(Rational[-1,1]*x^0 + Rational[-502,189]*x^1 + Rational[-4112,1701]*x^2 + Rational[-1696,567]*x^3 + Rational[-7720,1701]*x^4 + Rational[-670,189]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[1,4536]*x^1 + Rational[1,4536]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5))/(Rational[2880,1]*(4-2*ep)^0 + Rational[-12504,1]*(4-2*ep)^1 + Rational[23052,1]*(4-2*ep)^2 + Rational[-71234,3]*(4-2*ep)^3 + Rational[136057,9]*(4-2*ep)^4 + Rational[-55717,9]*(4-2*ep)^5 + Rational[14714,9]*(4-2*ep)^6 + Rational[-2420,9]*(4-2*ep)^7 + Rational[25,1]*(4-2*ep)^8 + Rational[-1,1]*(4-2*ep)^9) + 
(
ep^0*(Rational[0,1]*x^0 + Rational[-3,5]*x^1 + Rational[-21,10]*x^2 + Rational[-5,2]*x^3 + Rational[-1,1]*x^4)/(Rational[-1,1120]*x^0 + Rational[0,1]*x^1 + Rational[0,1]*x^2 + Rational[0,1]*x^3) + 
ep^1*(Rational[-5,361]*x^0 + Rational[-327,5054]*x^1 + Rational[-1563,2527]*x^2 + Rational[-12701,5054]*x^3 + Rational[-1556,361]*x^4 + Rational[-64,19]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[3,40432]*x^1 + Rational[3,40432]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^2*(Rational[-122,3525]*x^0 + Rational[-2227,16450]*x^1 + Rational[-2248,3525]*x^2 + Rational[-19372,8225]*x^3 + Rational[-33421,8225]*x^4 + Rational[-160577,49350]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[-1,65800]*x^1 + Rational[-1,65800]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^3*(Rational[-1209,17683]*x^0 + Rational[-28368,123781]*x^1 + Rational[-247826,371343]*x^2 + Rational[-273944,123781]*x^3 + Rational[-475962,123781]*x^4 + Rational[-1171850,371343]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[3,495124]*x^1 + Rational[3,495124]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^4*(Rational[-1537,11367]*x^0 + Rational[-27379,68202]*x^1 + Rational[-177670,238707]*x^2 + Rational[-497264,238707]*x^3 + Rational[-10750,2947]*x^4 + Rational[-489539,159138]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[-1,212184]*x^1 + Rational[-1,212184]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^5*(Rational[-3973,8809]*x^0 + Rational[-225506,184989]*x^1 + Rational[-225056,184989]*x^2 + Rational[-50110,26427]*x^3 + Rational[-29276,8809]*x^4 + Rational[-552656,184989]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[3,246652]*x^1 + Rational[3,246652]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^6*(Rational[239,2464]*x^0 + Rational[6127,28224]*x^1 + Rational[-1865,5544]*x^2 + Rational[-161411,77616]*x^3 + Rational[-577183,155232]*x^4 + Rational[-105943,34496]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[1,137984]*x^1 + Rational[1,137984]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^7*(Rational[-317,2627]*x^0 + Rational[-172712,496503]*x^1 + Rational[-341270,496503]*x^2 + Rational[-1021000,496503]*x^3 + Rational[-1810010,496503]*x^4 + Rational[-218434,70929]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[-1,220668]*x^1 + Rational[-1,220668]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^8*(Rational[-79,271]*x^0 + Rational[-81595,102438]*x^1 + Rational[-153878,153657]*x^2 + Rational[-333328,153657]*x^3 + Rational[-576992,153657]*x^4 + Rational[-323167,102438]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[1,136584]*x^1 + Rational[1,136584]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^9*(Rational[-29,53]*x^0 + Rational[-14740,10017]*x^1 + Rational[-19424,12879]*x^2 + Rational[-24512,10017]*x^3 + Rational[-363376,90153]*x^4 + Rational[-4724,1431]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[-1,40068]*x^1 + Rational[-1,40068]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^10*(Rational[-1,1]*x^0 + Rational[-502,189]*x^1 + Rational[-4112,1701]*x^2 + Rational[-1696,567]*x^3 + Rational[-7720,1701]*x^4 + Rational[-670,189]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[1,4536]*x^1 + Rational[1,4536]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5))/(Rational[2880,1]*(4-2*ep)^0 + Rational[-12504,1]*(4-2*ep)^1 + Rational[23052,1]*(4-2*ep)^2 + Rational[-71234,3]*(4-2*ep)^3 + Rational[136057,9]*(4-2*ep)^4 + Rational[-55717,9]*(4-2*ep)^5 + Rational[14714,9]*(4-2*ep)^6 + Rational[-2420,9]*(4-2*ep)^7 + Rational[25,1]*(4-2*ep)^8 + Rational[-1,1]*(4-2*ep)^9),
  (* scalar s-channel double bubble *)
(
ep^0*(Rational[-180,1]*x^0 + Rational[-162,1]*x^1 + Rational[0,1]*x^2 + Rational[0,1]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^1*(Rational[1746,1]*x^0 + Rational[1770,1]*x^1 + Rational[-444,1]*x^2 + Rational[-580,1]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^2*(Rational[-6966,1]*x^0 + Rational[-9660,1]*x^1 + Rational[-1412,1]*x^2 + Rational[1572,1]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^3*(Rational[-1872,1]*x^0 + Rational[-7017,2]*x^1 + Rational[-3771,2]*x^2 + Rational[-409,2]*x^3 + Rational[-7,1]*x^4 + Rational[-1,1]*x^5)/(Rational[0,1]*x^0 + Rational[1,8]*x^1 + Rational[1,4]*x^2 + Rational[1,8]*x^3 + Rational[0,1]*x^4) + 
ep^4*(Rational[-1179,2]*x^0 + Rational[-22389,16]*x^1 + Rational[-9017,8]*x^2 + Rational[-2517,8]*x^3 + Rational[-17,2]*x^4 + Rational[-1,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,32]*x^1 + Rational[-1,16]*x^2 + Rational[-1,32]*x^3 + Rational[0,1]*x^4) + 
ep^5*(Rational[-6993,20]*x^0 + Rational[-19749,20]*x^1 + Rational[-4844,5]*x^2 + Rational[-1692,5]*x^3 + Rational[-61,5]*x^4 + Rational[-1,1]*x^5)/(Rational[0,1]*x^0 + Rational[1,40]*x^1 + Rational[1,20]*x^2 + Rational[1,40]*x^3 + Rational[0,1]*x^4) + 
ep^6*(Rational[-2835,8]*x^0 + Rational[-2265,2]*x^1 + Rational[-2493,2]*x^2 + Rational[-491,1]*x^3 + Rational[-26,1]*x^4 + Rational[-1,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,16]*x^1 + Rational[-1,8]*x^2 + Rational[-1,16]*x^3 + Rational[0,1]*x^4) + 
ep^7*(Rational[-243,44]*x^0 + Rational[-423,22]*x^1 + Rational[-254,11]*x^2 + Rational[-114,11]*x^3 + Rational[-1,1]*x^4)/(Rational[0,1]*x^0 + Rational[1,176]*x^1 + Rational[1,88]*x^2 + Rational[1,176]*x^3) + 
ep^8*(Rational[0,1]*x^0 + Rational[-1,1]*x^1)/(Rational[-1,32]*x^0))/(Rational[-48,1]*(4-2*ep)^0 + Rational[172,1]*(4-2*ep)^1 + Rational[-244,1]*(4-2*ep)^2 + Rational[175,1]*(4-2*ep)^3 + Rational[-67,1]*(4-2*ep)^4 + Rational[13,1]*(4-2*ep)^5 + Rational[-1,1]*(4-2*ep)^6),
  (* scalar t-channel double bubble*)
(
ep^0*(Rational[0,1]*x^0 + Rational[-3,5]*x^1 + Rational[-3,2]*x^2 + Rational[-1,1]*x^3)/(Rational[-1,1080]*x^0 + Rational[0,1]*x^1 + Rational[0,1]*x^2) + 
ep^1*(Rational[-11,384]*x^0 + Rational[-307,384]*x^1 + Rational[-71,24]*x^2 + Rational[-1193,256]*x^3 + Rational[-1777,512]*x^4 + Rational[-1,1]*x^5)/(Rational[1,9216]*x^0 + Rational[1,4608]*x^1 + Rational[1,9216]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4) + 
ep^2*(Rational[-176,1733]*x^0 + Rational[-5432,5199]*x^1 + Rational[-50248,15597]*x^2 + Rational[-24718,5199]*x^3 + Rational[-18056,5199]*x^4 + Rational[-1,1]*x^5)/(Rational[-1,31194]*x^0 + Rational[-1,15597]*x^1 + Rational[-1,31194]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4) + 
ep^3*(Rational[-874,4569]*x^0 + Rational[-17684,13707]*x^1 + Rational[-47980,13707]*x^2 + Rational[-22543,4569]*x^3 + Rational[-16123,4569]*x^4 + Rational[-1,1]*x^5)/(Rational[1,54828]*x^0 + Rational[1,27414]*x^1 + Rational[1,54828]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4) + 
ep^4*(Rational[-512,1935]*x^0 + Rational[-4076,2709]*x^1 + Rational[-1153,301]*x^2 + Rational[-70919,13545]*x^3 + Rational[-16441,4515]*x^4 + Rational[-1,1]*x^5)/(Rational[-1,54180]*x^0 + Rational[-1,27090]*x^1 + Rational[-1,54180]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4) + 
ep^5*(Rational[-1132,3753]*x^0 + Rational[-2114,1251]*x^1 + Rational[-16031,3753]*x^2 + Rational[-21389,3753]*x^3 + Rational[-19075,5004]*x^4 + Rational[-1,1]*x^5)/(Rational[1,30024]*x^0 + Rational[1,15012]*x^1 + Rational[1,30024]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4) + 
ep^6*(Rational[-1280,4293]*x^0 + Rational[-8096,4293]*x^1 + Rational[-7040,1431]*x^2 + Rational[-27404,4293]*x^3 + Rational[-5792,1431]*x^4 + Rational[-1,1]*x^5)/(Rational[-1,8586]*x^0 + Rational[-1,4293]*x^1 + Rational[-1,8586]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4) + 
ep^7*(Rational[-64,243]*x^0 + Rational[-176,81]*x^1 + Rational[-160,27]*x^2 + Rational[-1796,243]*x^3 + Rational[-118,27]*x^4 + Rational[-1,1]*x^5)/(Rational[1,972]*x^0 + Rational[1,486]*x^1 + Rational[1,972]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4) + 
ep^8*(Rational[0,1]*x^0)/(Rational[-1,1]*x^0))/(Rational[-96,1]*(4-2*ep)^0 + Rational[320,1]*(4-2*ep)^1 + Rational[-414,1]*(4-2*ep)^2 + Rational[265,1]*(4-2*ep)^3 + Rational[-89,1]*(4-2*ep)^4 + Rational[15,1]*(4-2*ep)^5 + Rational[-1,1]*(4-2*ep)^6),
  (* scalar t channel bubble triangle *)
(
ep^0*(Rational[0,1]*x^0 + Rational[-3,5]*x^1 + Rational[-3,2]*x^2 + Rational[-1,1]*x^3)/(Rational[1,6240]*x^0 + Rational[0,1]*x^1 + Rational[0,1]*x^2) + 
ep^1*(Rational[-66,4693]*x^0 + Rational[-2781,4693]*x^1 + Rational[-23663,9386]*x^2 + Rational[-1556,361]*x^3 + Rational[-64,19]*x^4 + Rational[-1,1]*x^5)/(Rational[-1,75088]*x^0 + Rational[-1,37544]*x^1 + Rational[-1,75088]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4) + 
ep^2*(Rational[-1294,45825]*x^0 + Rational[-27046,45825]*x^1 + Rational[-35978,15275]*x^2 + Rational[-4743,1175]*x^3 + Rational[-22871,7050]*x^4 + Rational[-1,1]*x^5)/(Rational[1,366600]*x^0 + Rational[1,183300]*x^1 + Rational[1,366600]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4) + 
ep^3*(Rational[-9736,229879]*x^0 + Rational[-31172,53049]*x^1 + Rational[-503358,229879]*x^2 + Rational[-867122,229879]*x^3 + Rational[-2157278,689637]*x^4 + Rational[-1,1]*x^5)/(Rational[-1,919516]*x^0 + Rational[-1,459758]*x^1 + Rational[-1,919516]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4) + 
ep^4*(Rational[-1924,34101]*x^0 + Rational[-255910,443313]*x^1 + Rational[-295774,147771]*x^2 + Rational[-517280,147771]*x^3 + Rational[-99137,32838]*x^4 + Rational[-1,1]*x^5)/(Rational[1,1182168]*x^0 + Rational[1,591084]*x^1 + Rational[1,1182168]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4) + 
ep^5*(Rational[-8912,114517]*x^0 + Rational[-56968,114517]*x^1 + Rational[-515066,343551]*x^2 + Rational[-1000180,343551]*x^3 + Rational[-970388,343551]*x^4 + Rational[-1,1]*x^5)/(Rational[-1,458068]*x^0 + Rational[-1,229034]*x^1 + Rational[-1,458068]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4) + 
ep^6*(Rational[-1225,20592]*x^0 + Rational[-3599,5544]*x^1 + Rational[-26977,12012]*x^2 + Rational[-358067,96096]*x^3 + Rational[-590647,192192]*x^4 + Rational[-1,1]*x^5)/(Rational[-1,768768]*x^0 + Rational[-1,384384]*x^1 + Rational[-1,768768]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4) + 
ep^7*(Rational[-6592,102453]*x^0 + Rational[-41384,70929]*x^1 + Rational[-1838182,922077]*x^2 + Rational[-1074046,307359]*x^3 + Rational[-2783770,922077]*x^4 + Rational[-1,1]*x^5)/(Rational[1,1229436]*x^0 + Rational[1,614718]*x^1 + Rational[1,1229436]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4) + 
ep^8*(Rational[-15632,285363]*x^0 + Rational[-148712,285363]*x^1 + Rational[-182422,95121]*x^2 + Rational[-334706,95121]*x^3 + Rational[-582805,190242]*x^4 + Rational[-1,1]*x^5)/(Rational[-1,760968]*x^0 + Rational[-1,380484]*x^1 + Rational[-1,760968]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4) + 
ep^9*(Rational[-512,18603]*x^0 + Rational[-23840,55809]*x^1 + Rational[-321736,167427]*x^2 + Rational[-622144,167427]*x^3 + Rational[-59288,18603]*x^4 + Rational[-1,1]*x^5)/(Rational[1,223236]*x^0 + Rational[1,111618]*x^1 + Rational[1,223236]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4) + 
ep^10*(Rational[32,1053]*x^0 + Rational[-32,117]*x^1 + Rational[-6376,3159]*x^2 + Rational[-13072,3159]*x^3 + Rational[-1198,351]*x^4 + Rational[-1,1]*x^5)/(Rational[-1,25272]*x^0 + Rational[-1,12636]*x^1 + Rational[-1,25272]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4))/(Rational[4608,1]*(4-2*ep)^0 + Rational[-19392,1]*(4-2*ep)^1 + Rational[34432,1]*(4-2*ep)^2 + Rational[-101812,3]*(4-2*ep)^3 + Rational[20552,1]*(4-2*ep)^4 + Rational[-23891,3]*(4-2*ep)^5 + Rational[5944,3]*(4-2*ep)^6 + Rational[-306,1]*(4-2*ep)^7 + Rational[80,3]*(4-2*ep)^8 + Rational[-1,1]*(4-2*ep)^9) + 
(
ep^0*(Rational[0,1]*x^0 + Rational[-3,5]*x^1 + Rational[-3,2]*x^2 + Rational[-1,1]*x^3)/(Rational[1,1920]*x^0 + Rational[0,1]*x^1 + Rational[0,1]*x^2) + 
ep^1*(Rational[33,722]*x^0 + Rational[-132,361]*x^1 + Rational[-3037,1444]*x^2 + Rational[-1421,361]*x^3 + Rational[-1171,361]*x^4 + Rational[-1,1]*x^5)/(Rational[-1,23104]*x^0 + Rational[-1,11552]*x^1 + Rational[-1,23104]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4) + 
ep^2*(Rational[647,7050]*x^0 + Rational[-203,1175]*x^1 + Rational[-22763,14100]*x^2 + Rational[-791,235]*x^3 + Rational[-4249,1410]*x^4 + Rational[-1,1]*x^5)/(Rational[1,112800]*x^0 + Rational[1,56400]*x^1 + Rational[1,112800]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4) + 
ep^3*(Rational[2450,17683]*x^0 + Rational[-170,53049]*x^1 + Rational[-41561,35366]*x^2 + Rational[-50147,17683]*x^3 + Rational[-148355,53049]*x^4 + Rational[-1,1]*x^5)/(Rational[-1,282928]*x^0 + Rational[-1,141464]*x^1 + Rational[-1,282928]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4) + 
ep^4*(Rational[6485,34101]*x^0 + Rational[5987,34101]*x^1 + Rational[-7865,11367]*x^2 + Rational[-8549,3789]*x^3 + Rational[-38909,15156]*x^4 + Rational[-1,1]*x^5)/(Rational[1,363744]*x^0 + Rational[1,181872]*x^1 + Rational[1,363744]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4) + 
ep^5*(Rational[2808,8809]*x^0 + Rational[5938,8809]*x^1 + Rational[18568,26427]*x^2 + Rational[-18322,26427]*x^3 + Rational[-105997,52854]*x^4 + Rational[-1,1]*x^5)/(Rational[-1,140944]*x^0 + Rational[-1,70472]*x^1 + Rational[-1,140944]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4) + 
ep^6*(Rational[5447,44352]*x^0 + Rational[-155,1386]*x^1 + Rational[-43537,29568]*x^2 + Rational[-2057,672]*x^3 + Rational[-41785,14784]*x^4 + Rational[-1,1]*x^5)/(Rational[-1,236544]*x^0 + Rational[-1,118272]*x^1 + Rational[-1,236544]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4) + 
ep^7*(Rational[4100,23643]*x^0 + Rational[10828,70929]*x^1 + Rational[-100709,141858]*x^2 + Rational[-53653,23643]*x^3 + Rational[-182164,70929]*x^4 + Rational[-1,1]*x^5)/(Rational[1,378288]*x^0 + Rational[1,189144]*x^1 + Rational[1,378288]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4) + 
ep^8*(Rational[3760,21951]*x^0 + Rational[6100,21951]*x^1 + Rational[-5191,14634]*x^2 + Rational[-14665,7317]*x^3 + Rational[-73805,29268]*x^4 + Rational[-1,1]*x^5)/(Rational[-1,234144]*x^0 + Rational[-1,117072]*x^1 + Rational[-1,234144]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4) + 
ep^9*(Rational[208,1431]*x^0 + Rational[1744,4293]*x^1 + Rational[-730,12879]*x^2 + Rational[-24856,12879]*x^3 + Rational[-7387,2862]*x^4 + Rational[-1,1]*x^5)/(Rational[1,68688]*x^0 + Rational[1,34344]*x^1 + Rational[1,68688]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4) + 
ep^10*(Rational[8,81]*x^0 + Rational[16,27]*x^1 + Rational[62,243]*x^2 + Rational[-496,243]*x^3 + Rational[-149,54]*x^4 + Rational[-1,1]*x^5)/(Rational[-1,7776]*x^0 + Rational[-1,3888]*x^1 + Rational[-1,7776]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4))/(Rational[4608,1]*(4-2*ep)^0 + Rational[-19392,1]*(4-2*ep)^1 + Rational[34432,1]*(4-2*ep)^2 + Rational[-101812,3]*(4-2*ep)^3 + Rational[20552,1]*(4-2*ep)^4 + Rational[-23891,3]*(4-2*ep)^5 + Rational[5944,3]*(4-2*ep)^6 + Rational[-306,1]*(4-2*ep)^7 + Rational[80,3]*(4-2*ep)^8 + Rational[-1,1]*(4-2*ep)^9),
  (* scalar s channel bubble triangle*)
(
ep^0*(Rational[520,1]*x^0 + Rational[996,1]*x^1 + Rational[96,1]*x^2 + Rational[-352,1]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^1*(Rational[-6344,1]*x^0 + Rational[-10766,1]*x^1 + Rational[184,1]*x^2 + Rational[4440,1]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^2*(Rational[31434,1]*x^0 + Rational[52016,1]*x^1 + Rational[1268,1]*x^2 + Rational[-19100,1]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^3*(Rational[-79924,1]*x^0 + Rational[-427934,3]*x^1 + Rational[-31176,1]*x^2 + Rational[96152,3]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^4*(Rational[103298,1]*x^0 + Rational[652468,3]*x^1 + Rational[331232,3]*x^2 + Rational[-16232,3]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^5*(Rational[-37284,1]*x^0 + Rational[-375766,3]*x^1 + Rational[-395792,3]*x^2 + Rational[-128152,3]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^6*(Rational[-74178,1]*x^0 + Rational[-354448,3]*x^1 + Rational[-7444,1]*x^2 + Rational[111436,3]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^7*(Rational[110916,1]*x^0 + Rational[241970,1]*x^1 + Rational[415712,3]*x^2 + Rational[18200,3]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^8*(Rational[-61074,1]*x^0 + Rational[-147552,1]*x^1 + Rational[-312992,3]*x^2 + Rational[-51248,3]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^9*(Rational[12636,1]*x^0 + Rational[31896,1]*x^1 + Rational[24352,1]*x^2 + Rational[4960,1]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3))/(Rational[-1152,1]*(4-2*ep)^0 + Rational[4560,1]*(4-2*ep)^1 + Rational[-7468,1]*(4-2*ep)^2 + Rational[19852,3]*(4-2*ep)^3 + Rational[-10451,3]*(4-2*ep)^4 + Rational[1120,1]*(4-2*ep)^5 + Rational[-646,3]*(4-2*ep)^6 + Rational[68,3]*(4-2*ep)^7 + Rational[-1,1]*(4-2*ep)^8) + 
(
ep^0*(Rational[160,1]*x^0 + Rational[672,1]*x^1 + Rational[960,1]*x^2 + Rational[440,1]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^1*(Rational[-1952,1]*x^0 + Rational[-6656,1]*x^1 + Rational[-8288,1]*x^2 + Rational[-3436,1]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^2*(Rational[9672,1]*x^0 + Rational[27344,1]*x^1 + Rational[27824,1]*x^2 + Rational[9316,1]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^3*(Rational[-24592,1]*x^0 + Rational[-178580,3]*x^1 + Rational[-44880,1]*x^2 + Rational[-23440,3]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^4*(Rational[31784,1]*x^0 + Rational[202180,3]*x^1 + Rational[86768,3]*x^2 + Rational[-27488,3]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^5*(Rational[-11472,1]*x^0 + Rational[-52576,3]*x^1 + Rational[47920,3]*x^2 + Rational[67196,3]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^6*(Rational[-22824,1]*x^0 + Rational[-159976,3]*x^1 + Rational[-44960,1]*x^2 + Rational[-36644,3]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^7*(Rational[34128,1]*x^0 + Rational[71636,1]*x^1 + Rational[106784,3]*x^2 + Rational[-13192,3]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^8*(Rational[-18792,1]*x^0 + Rational[-37284,1]*x^1 + Rational[-38240,3]*x^2 + Rational[20464,3]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3) + 
ep^9*(Rational[3888,1]*x^0 + Rational[7272,1]*x^1 + Rational[1600,1]*x^2 + Rational[-1952,1]*x^3)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-2,1]*x^2 + Rational[-1,1]*x^3))/(Rational[-1152,1]*(4-2*ep)^0 + Rational[4560,1]*(4-2*ep)^1 + Rational[-7468,1]*(4-2*ep)^2 + Rational[19852,3]*(4-2*ep)^3 + Rational[-10451,3]*(4-2*ep)^4 + Rational[1120,1]*(4-2*ep)^5 + Rational[-646,3]*(4-2*ep)^6 + Rational[68,3]*(4-2*ep)^7 + Rational[-1,1]*(4-2*ep)^8),
  (* scalar s channel sunset *)
(
ep^0*(Rational[0,1]*x^0 + Rational[-3,5]*x^1 + Rational[-3,2]*x^2 + Rational[-1,1]*x^3)/(Rational[1,25920]*x^0 + Rational[0,1]*x^1 + Rational[0,1]*x^2) + 
ep^1*(Rational[10,3249]*x^0 + Rational[-41,1083]*x^1 + Rational[-623,1083]*x^2 + Rational[-15635,6498]*x^3 + Rational[-1516,361]*x^4 + Rational[-3608,1083]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[-1,311904]*x^1 + Rational[-1,155952]*x^2 + Rational[-1,311904]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^2*(Rational[244,31725]*x^0 + Rational[-2293,31725]*x^1 + Rational[-18878,31725]*x^2 + Rational[-938,423]*x^3 + Rational[-123317,31725]*x^4 + Rational[-202463,63450]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[1,1522800]*x^1 + Rational[1,761400]*x^2 + Rational[1,1522800]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^3*(Rational[806,53049]*x^0 + Rational[-15584,159147]*x^1 + Rational[-100528,159147]*x^2 + Rational[-36790,17683]*x^3 + Rational[-577378,159147]*x^4 + Rational[-489098,159147]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[-1,3819528]*x^1 + Rational[-1,1909764]*x^2 + Rational[-1,3819528]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^4*(Rational[3074,102303]*x^0 + Rational[-30533,306909]*x^1 + Rational[-199394,306909]*x^2 + Rational[-597830,306909]*x^3 + Rational[-1042568,306909]*x^4 + Rational[-608897,204606]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[1,4910544]*x^1 + Rational[1,2455272]*x^2 + Rational[1,4910544]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^5*(Rational[7946,79281]*x^0 + Rational[12172,237843]*x^1 + Rational[-110624,237843]*x^2 + Rational[-369946,237843]*x^3 + Rational[-709300,237843]*x^4 + Rational[-225416,79281]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[-1,1902744]*x^1 + Rational[-1,951372]*x^2 + Rational[-1,1902744]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^6*(Rational[-239,11088]*x^0 + Rational[-52751,199584]*x^1 + Rational[-1850,2079]*x^2 + Rational[-15599,7128]*x^3 + Rational[-703573,199584]*x^4 + Rational[-398515,133056]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[-1,3193344]*x^1 + Rational[-1,1596672]*x^2 + Rational[-1,3193344]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^7*(Rational[634,23643]*x^0 + Rational[-72776,638361]*x^1 + Rational[-426148,638361]*x^2 + Rational[-1247302,638361]*x^3 + Rational[-2172266,638361]*x^4 + Rational[-634510,212787]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[1,5106888]*x^1 + Rational[1,2553444]*x^2 + Rational[1,5106888]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^8*(Rational[158,2439]*x^0 + Rational[4189,65853]*x^1 + Rational[-72800,197559]*x^2 + Rational[-118990,65853]*x^3 + Rational[-688798,197559]*x^4 + Rational[-133871,43902]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[-1,3160944]*x^1 + Rational[-1,1580472]*x^2 + Rational[-1,3160944]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^9*(Rational[58,477]*x^0 + Rational[4880,12879]*x^1 + Rational[20312,115911]*x^2 + Rational[-62728,38637]*x^3 + Rational[-432896,115911]*x^4 + Rational[-13700,4293]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[1,927288]*x^1 + Rational[1,463644]*x^2 + Rational[1,927288]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5) + 
ep^10*(Rational[2,9]*x^0 + Rational[236,243]*x^1 + Rational[2600,2187]*x^2 + Rational[-968,729]*x^3 + Rational[-9200,2187]*x^4 + Rational[-278,81]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[-1,104976]*x^1 + Rational[-1,52488]*x^2 + Rational[-1,104976]*x^3 + Rational[0,1]*x^4 + Rational[0,1]*x^5))/(Rational[6912,1]*(4-2*ep)^0 + Rational[-28224,1]*(4-2*ep)^1 + Rational[48336,1]*(4-2*ep)^2 + Rational[-45692,1]*(4-2*ep)^3 + Rational[26420,1]*(4-2*ep)^4 + Rational[-9745,1]*(4-2*ep)^5 + Rational[2304,1]*(4-2*ep)^6 + Rational[-338,1]*(4-2*ep)^7 + Rational[28,1]*(4-2*ep)^8 + Rational[-1,1]*(4-2*ep)^9),
  (* scalar t channel sunrise  *)
(
ep^0*(Rational[-3,5]*x^0 + Rational[-3,2]*x^1 + Rational[-1,1]*x^2)/(Rational[-1,5760]*x^0 + Rational[0,1]*x^1) + 
ep^1*(Rational[45,722]*x^0 + Rational[257,1444]*x^1 + Rational[-341,361]*x^2 + Rational[-2635,722]*x^3 + Rational[-1916,361]*x^4 + Rational[-1336,361]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[1,69312]*x^2 + Rational[1,34656]*x^3 + Rational[1,69312]*x^4 + Rational[0,1]*x^5) + 
ep^2*(Rational[183,1175]*x^0 + Rational[4303,14100]*x^1 + Rational[-4627,3525]*x^2 + Rational[-15509,3525]*x^3 + Rational[-20533,3525]*x^4 + Rational[-9069,2350]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-1,338400]*x^2 + Rational[-1,169200]*x^3 + Rational[-1,338400]*x^4 + Rational[0,1]*x^5) + 
ep^3*(Rational[10881,35366]*x^0 + Rational[8056,17683]*x^1 + Rational[-89081,53049]*x^2 + Rational[-89639,17683]*x^3 + Rational[-111286,17683]*x^4 + Rational[-213182,53049]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[1,848784]*x^2 + Rational[1,424392]*x^3 + Rational[1,848784]*x^4 + Rational[0,1]*x^5) + 
ep^4*(Rational[1537,2526]*x^0 + Rational[115015,136404]*x^1 + Rational[-65971,34101]*x^2 + Rational[-21985,3789]*x^3 + Rational[-235684,34101]*x^4 + Rational[-96577,22734]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-1,1091232]*x^2 + Rational[-1,545616]*x^3 + Rational[-1,1091232]*x^4 + Rational[0,1]*x^5) + 
ep^5*(Rational[35757,17618]*x^0 + Rational[89707,26427]*x^1 + Rational[-36520,26427]*x^2 + Rational[-9020,1149]*x^3 + Rational[-243688,26427]*x^4 + Rational[-135200,26427]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[1,422832]*x^2 + Rational[1,211416]*x^3 + Rational[1,422832]*x^4 + Rational[0,1]*x^5) + 
ep^6*(Rational[-2151,4928]*x^0 + Rational[-11681,8064]*x^1 + Rational[-17029,5544]*x^2 + Rational[-104417,22176]*x^3 + Rational[-119897,22176]*x^4 + Rational[-18269,4928]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[1,709632]*x^2 + Rational[1,354816]*x^3 + Rational[1,709632]*x^4 + Rational[0,1]*x^5) + 
ep^7*(Rational[2853,5254]*x^0 + Rational[35828,70929]*x^1 + Rational[-159221,70929]*x^2 + Rational[-136997,23643]*x^3 + Rational[-54110,7881]*x^4 + Rational[-301486,70929]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-1,1134864]*x^2 + Rational[-1,567432]*x^3 + Rational[-1,1134864]*x^4 + Rational[0,1]*x^5) + 
ep^8*(Rational[711,542]*x^0 + Rational[203939,87804]*x^1 + Rational[-7616,7317]*x^2 + Rational[-137281,21951]*x^3 + Rational[-170786,21951]*x^4 + Rational[-66841,14634]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[1,702432]*x^2 + Rational[1,351216]*x^3 + Rational[1,702432]*x^4 + Rational[0,1]*x^5) + 
ep^9*(Rational[261,106]*x^0 + Rational[68018,12879]*x^1 + Rational[15128,12879]*x^2 + Rational[-84796,12879]*x^3 + Rational[-113548,12879]*x^4 + Rational[-6992,1431]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-1,206064]*x^2 + Rational[-1,103032]*x^3 + Rational[-1,206064]*x^4 + Rational[0,1]*x^5) + 
ep^10*(Rational[9,2]*x^0 + Rational[2573,243]*x^1 + Rational[1268,243]*x^2 + Rational[-1660,243]*x^3 + Rational[-2476,243]*x^4 + Rational[-142,27]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[1,23328]*x^2 + Rational[1,11664]*x^3 + Rational[1,23328]*x^4 + Rational[0,1]*x^5))/(Rational[6912,1]*(4-2*ep)^0 + Rational[-28224,1]*(4-2*ep)^1 + Rational[48336,1]*(4-2*ep)^2 + Rational[-45692,1]*(4-2*ep)^3 + Rational[26420,1]*(4-2*ep)^4 + Rational[-9745,1]*(4-2*ep)^5 + Rational[2304,1]*(4-2*ep)^6 + Rational[-338,1]*(4-2*ep)^7 + Rational[28,1]*(4-2*ep)^8 + Rational[-1,1]*(4-2*ep)^9)
}


==> ancilliary/mpmp_reconstructed.m <==
(* Integral coefficients of the leading colour two-loop four-gluon mpmp amplitude, reconstructed from numerical points. Amplitude is normalized by N_c^2 * tree level.  All coefficients are given in terms of x = t/s and all integrals are normalized by s^-(mass dimension) such that the integrals are dimensionless. Coefficients are exact functions of ep = (4-D)/2 and computed in the tHV scheme, D = Ds.

 The array mpmpCoefficients contains the integral coefficients in the
 following order:

  s channel double box scalar (figure 1 first diagram on first row) 
  s channel double box tensor insertion (figure 1 first diagram on first row)
  t channel scalar double box (figure 1 first diagram on first row)
  t channel double box tensor insertion (figure 1 first diagram on first row)
  scalar t channel box bubble coefficient (figure 1 first diagram on third row)
  scalar s channel box bubble coefficient (figure 1 first diagram on third row)
  scalar slashed box (figure 1 second diagram on third row)
  scalar s-channel double bubble (figure 1 second diagram on fourth row)
  scalar t-channel double bubble (figure 1 second diagram on fourth row)
  scalar t-channel bubble triangle (figure 1 first diagram on fourth row)
  scalar s-channel bubble triangle (figure 1 first diagram on fourth row)
  scalar s channel sunrise (figure 1 first diagram on fifth row)
  scalar t channel sunrise (figure 1 first diagram on fifth row)


 *)



mpmpCoefficients = {
  (* s channel double box scalar *)
(
ep^0*(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-1,1]*x^2 + Rational[-3,2]*x^3 + Rational[-1,1]*x^4 + Rational[-1,1]*x^5)/(Rational[-1,18]*x^0 + Rational[-2,9]*x^1 + Rational[-1,3]*x^2 + Rational[-2,9]*x^3 + Rational[-1,18]*x^4) + 
ep^1*(Rational[-1,10]*x^0 + Rational[-151,100]*x^1 + Rational[-141,50]*x^2 + Rational[-94,25]*x^3 + Rational[-61,25]*x^4 + Rational[-1,1]*x^5)/(Rational[1,150]*x^0 + Rational[2,75]*x^1 + Rational[1,25]*x^2 + Rational[2,75]*x^3 + Rational[1,150]*x^4) + 
ep^2*(Rational[-261,1000]*x^0 + Rational[-241,100]*x^1 + Rational[-2611,500]*x^2 + Rational[-781,125]*x^3 + Rational[-452,125]*x^4 + Rational[-1,1]*x^5)/(Rational[-1,500]*x^0 + Rational[-1,125]*x^1 + Rational[-3,250]*x^2 + Rational[-1,125]*x^3 + Rational[-1,500]*x^4) + 
ep^3*(Rational[-225,424]*x^0 + Rational[-403,106]*x^1 + Rational[-6909,848]*x^2 + Rational[-1867,212]*x^3 + Rational[-485,106]*x^4 + Rational[-1,1]*x^5)/(Rational[1,848]*x^0 + Rational[1,212]*x^1 + Rational[3,424]*x^2 + Rational[1,212]*x^3 + Rational[1,848]*x^4) + 
ep^4*(Rational[-133,128]*x^0 + Rational[-1543,256]*x^1 + Rational[-9161,768]*x^2 + Rational[-8903,768]*x^3 + Rational[-1039,192]*x^4 + Rational[-1,1]*x^5)/(Rational[-1,768]*x^0 + Rational[-1,192]*x^1 + Rational[-1,128]*x^2 + Rational[-1,192]*x^3 + Rational[-1,768]*x^4) + 
ep^5*(Rational[-387,176]*x^0 + Rational[-7375,704]*x^1 + Rational[-3221,176]*x^2 + Rational[-2737,176]*x^3 + Rational[-279,44]*x^4 + Rational[-1,1]*x^5)/(Rational[1,352]*x^0 + Rational[1,88]*x^1 + Rational[3,176]*x^2 + Rational[1,88]*x^3 + Rational[1,352]*x^4) + 
ep^6*(Rational[-783,128]*x^0 + Rational[-49,2]*x^1 + Rational[-73,2]*x^2 + Rational[-409,16]*x^3 + Rational[-33,4]*x^4 + Rational[-1,1]*x^5)/(Rational[-1,64]*x^0 + Rational[-1,16]*x^1 + Rational[-3,32]*x^2 + Rational[-1,16]*x^3 + Rational[-1,64]*x^4) + 
ep^7*(Rational[81,1]*x^0 + Rational[282,1]*x^1 + Rational[352,1]*x^2 + Rational[184,1]*x^3 + Rational[32,1]*x^4)/(Rational[-1,1]*x^0 + Rational[-4,1]*x^1 + Rational[-6,1]*x^2 + Rational[-4,1]*x^3 + Rational[-1,1]*x^4))/(Rational[-54,1]*(4-2*ep)^0 + Rational[189,1]*(4-2*ep)^1 + Rational[-261,1]*(4-2*ep)^2 + Rational[182,1]*(4-2*ep)^3 + Rational[-68,1]*(4-2*ep)^4 + Rational[13,1]*(4-2*ep)^5 + Rational[-1,1]*(4-2*ep)^6),
  (* s channel double box tensor insertion *)
(
ep^0*(Rational[0,1]*x^0 + Rational[-54,1]*x^1 + Rational[-81,1]*x^2 + Rational[-54,1]*x^3 + Rational[0,1]*x^4)/(Rational[-1,1]*x^0 + Rational[-4,1]*x^1 + Rational[-6,1]*x^2 + Rational[-4,1]*x^3 + Rational[-1,1]*x^4) + 
ep^1*(Rational[-45,1]*x^0 + Rational[-459,2]*x^1 + Rational[-261,1]*x^2 + Rational[-279,1]*x^3 + Rational[-198,1]*x^4 + Rational[-132,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^2*(Rational[783,2]*x^0 + Rational[2145,1]*x^1 + Rational[4395,1]*x^2 + Rational[5029,1]*x^3 + Rational[2940,1]*x^4 + Rational[832,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^3*(Rational[-1350,1]*x^0 + Rational[-7299,1]*x^1 + Rational[-15255,1]*x^2 + Rational[-16319,1]*x^3 + Rational[-8684,1]*x^4 + Rational[-1972,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^4*(Rational[2394,1]*x^0 + Rational[11970,1]*x^1 + Rational[23373,1]*x^2 + Rational[22842,1]*x^3 + Rational[11044,1]*x^4 + Rational[2184,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^5*(Rational[-2322,1]*x^0 + Rational[-20883,2]*x^1 + Rational[-18342,1]*x^2 + Rational[-15880,1]*x^3 + Rational[-6728,1]*x^4 + Rational[-1136,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^6*(Rational[2349,2]*x^0 + Rational[4755,1]*x^1 + Rational[7376,1]*x^2 + Rational[5424,1]*x^3 + Rational[1840,1]*x^4 + Rational[224,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^7*(Rational[-243,1]*x^0 + Rational[-900,1]*x^1 + Rational[-1232,1]*x^2 + Rational[-736,1]*x^3 + Rational[-160,1]*x^4 + Rational[0,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5))/(Rational[-54,1]*(4-2*ep)^0 + Rational[189,1]*(4-2*ep)^1 + Rational[-261,1]*(4-2*ep)^2 + Rational[182,1]*(4-2*ep)^3 + Rational[-68,1]*(4-2*ep)^4 + Rational[13,1]*(4-2*ep)^5 + Rational[-1,1]*(4-2*ep)^6),
  (* t channel scalar double box *)
(
ep^0*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-1,1]*x^2 + Rational[-1,1]*x^3 + Rational[-3,2]*x^4 + Rational[-1,1]*x^5 + Rational[-1,1]*x^6)/(Rational[-1,18]*x^0 + Rational[-2,9]*x^1 + Rational[-1,3]*x^2 + Rational[-2,9]*x^3 + Rational[-1,18]*x^4 + Rational[0,1]*x^5) + 
ep^1*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-10,1]*x^2 + Rational[-122,5]*x^3 + Rational[-188,5]*x^4 + Rational[-141,5]*x^5 + Rational[-151,10]*x^6 + Rational[-1,1]*x^7)/(Rational[1,15]*x^0 + Rational[4,15]*x^1 + Rational[2,5]*x^2 + Rational[4,15]*x^3 + Rational[1,15]*x^4 + Rational[0,1]*x^5 + Rational[0,1]*x^6) + 
ep^2*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-1000,261]*x^2 + Rational[-3616,261]*x^3 + Rational[-6248,261]*x^4 + Rational[-5222,261]*x^5 + Rational[-2410,261]*x^6 + Rational[-1,1]*x^7)/(Rational[-2,261]*x^0 + Rational[-8,261]*x^1 + Rational[-4,87]*x^2 + Rational[-8,261]*x^3 + Rational[-2,261]*x^4 + Rational[0,1]*x^5 + Rational[0,1]*x^6) + 
ep^3*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-424,225]*x^2 + Rational[-388,45]*x^3 + Rational[-3734,225]*x^4 + Rational[-2303,150]*x^5 + Rational[-1612,225]*x^6 + Rational[-1,1]*x^7)/(Rational[1,450]*x^0 + Rational[2,225]*x^1 + Rational[1,75]*x^2 + Rational[2,225]*x^3 + Rational[1,450]*x^4 + Rational[0,1]*x^5 + Rational[0,1]*x^6) + 
ep^4*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-128,133]*x^2 + Rational[-2078,399]*x^3 + Rational[-8903,798]*x^4 + Rational[-9161,798]*x^5 + Rational[-1543,266]*x^6 + Rational[-1,1]*x^7)/(Rational[-1,798]*x^0 + Rational[-2,399]*x^1 + Rational[-1,133]*x^2 + Rational[-2,399]*x^3 + Rational[-1,798]*x^4 + Rational[0,1]*x^5 + Rational[0,1]*x^6) + 
ep^5*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-176,387]*x^2 + Rational[-124,43]*x^3 + Rational[-2737,387]*x^4 + Rational[-3221,387]*x^5 + Rational[-7375,1548]*x^6 + Rational[-1,1]*x^7)/(Rational[1,774]*x^0 + Rational[2,387]*x^1 + Rational[1,129]*x^2 + Rational[2,387]*x^3 + Rational[1,774]*x^4 + Rational[0,1]*x^5 + Rational[0,1]*x^6) + 
ep^6*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-128,783]*x^2 + Rational[-352,261]*x^3 + Rational[-3272,783]*x^4 + Rational[-4672,783]*x^5 + Rational[-3136,783]*x^6 + Rational[-1,1]*x^7)/(Rational[-2,783]*x^0 + Rational[-8,783]*x^1 + Rational[-4,261]*x^2 + Rational[-8,783]*x^3 + Rational[-2,783]*x^4 + Rational[0,1]*x^5 + Rational[0,1]*x^6) + 
ep^7*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[0,1]*x^2 + Rational[-32,81]*x^3 + Rational[-184,81]*x^4 + Rational[-352,81]*x^5 + Rational[-94,27]*x^6 + Rational[-1,1]*x^7)/(Rational[1,81]*x^0 + Rational[4,81]*x^1 + Rational[2,27]*x^2 + Rational[4,81]*x^3 + Rational[1,81]*x^4 + Rational[0,1]*x^5 + Rational[0,1]*x^6))/(Rational[-54,1]*(4-2*ep)^0 + Rational[189,1]*(4-2*ep)^1 + Rational[-261,1]*(4-2*ep)^2 + Rational[182,1]*(4-2*ep)^3 + Rational[-68,1]*(4-2*ep)^4 + Rational[13,1]*(4-2*ep)^5 + Rational[-1,1]*(4-2*ep)^6),
  (* t channel double box tensor insertion*)
(
ep^0*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[0,1]*x^2 + Rational[-1,1]*x^3 + Rational[-3,2]*x^4 + Rational[-1,1]*x^5)/(Rational[-1,54]*x^0 + Rational[-2,27]*x^1 + Rational[-1,9]*x^2 + Rational[-2,27]*x^3 + Rational[-1,54]*x^4) + 
ep^1*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-44,15]*x^2 + Rational[-22,5]*x^3 + Rational[-31,5]*x^4 + Rational[-29,5]*x^5 + Rational[-51,10]*x^6 + Rational[-1,1]*x^7)/(Rational[-1,45]*x^0 + Rational[-4,45]*x^1 + Rational[-2,15]*x^2 + Rational[-4,45]*x^3 + Rational[-1,45]*x^4 + Rational[0,1]*x^5 + Rational[0,1]*x^6) + 
ep^2*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-1664,783]*x^2 + Rational[-1960,261]*x^3 + Rational[-10058,783]*x^4 + Rational[-2930,261]*x^5 + Rational[-1430,261]*x^6 + Rational[-1,1]*x^7)/(Rational[2,783]*x^0 + Rational[8,783]*x^1 + Rational[4,261]*x^2 + Rational[8,783]*x^3 + Rational[2,783]*x^4 + Rational[0,1]*x^5 + Rational[0,1]*x^6) + 
ep^3*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-986,675]*x^2 + Rational[-4342,675]*x^3 + Rational[-16319,1350]*x^4 + Rational[-113,10]*x^5 + Rational[-811,150]*x^6 + Rational[-1,1]*x^7)/(Rational[-1,1350]*x^0 + Rational[-2,675]*x^1 + Rational[-1,225]*x^2 + Rational[-2,675]*x^3 + Rational[-1,1350]*x^4 + Rational[0,1]*x^5 + Rational[0,1]*x^6) + 
ep^4*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-52,57]*x^2 + Rational[-5522,1197]*x^3 + Rational[-1269,133]*x^4 + Rational[-371,38]*x^5 + Rational[-5,1]*x^6 + Rational[-1,1]*x^7)/(Rational[1,2394]*x^0 + Rational[2,1197]*x^1 + Rational[1,399]*x^2 + Rational[2,1197]*x^3 + Rational[1,2394]*x^4 + Rational[0,1]*x^5 + Rational[0,1]*x^6) + 
ep^5*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-568,1161]*x^2 + Rational[-3364,1161]*x^3 + Rational[-7940,1161]*x^4 + Rational[-1019,129]*x^5 + Rational[-6961,1548]*x^6 + Rational[-1,1]*x^7)/(Rational[-1,2322]*x^0 + Rational[-2,1161]*x^1 + Rational[-1,387]*x^2 + Rational[-2,1161]*x^3 + Rational[-1,2322]*x^4 + Rational[0,1]*x^5 + Rational[0,1]*x^6) + 
ep^6*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-448,2349]*x^2 + Rational[-3680,2349]*x^3 + Rational[-3616,783]*x^4 + Rational[-14752,2349]*x^5 + Rational[-3170,783]*x^6 + Rational[-1,1]*x^7)/(Rational[2,2349]*x^0 + Rational[8,2349]*x^1 + Rational[4,783]*x^2 + Rational[8,2349]*x^3 + Rational[2,2349]*x^4 + Rational[0,1]*x^5 + Rational[0,1]*x^6) + 
ep^7*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[0,1]*x^2 + Rational[-160,243]*x^3 + Rational[-736,243]*x^4 + Rational[-1232,243]*x^5 + Rational[-100,27]*x^6 + Rational[-1,1]*x^7)/(Rational[-1,243]*x^0 + Rational[-4,243]*x^1 + Rational[-2,81]*x^2 + Rational[-4,243]*x^3 + Rational[-1,243]*x^4 + Rational[0,1]*x^5 + Rational[0,1]*x^6))/(Rational[-54,1]*(4-2*ep)^0 + Rational[189,1]*(4-2*ep)^1 + Rational[-261,1]*(4-2*ep)^2 + Rational[182,1]*(4-2*ep)^3 + Rational[-68,1]*(4-2*ep)^4 + Rational[13,1]*(4-2*ep)^5 + Rational[-1,1]*(4-2*ep)^6),
  (* scalar t channel box bubble coefficient*) 
(
ep^0*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-512,1]*x^2 + Rational[-768,1]*x^3 + Rational[-512,1]*x^4)/(Rational[-1,1]*x^0 + Rational[-4,1]*x^1 + Rational[-6,1]*x^2 + Rational[-4,1]*x^3 + Rational[-1,1]*x^4) + 
ep^1*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[47,5]*x^2 + Rational[12,1]*x^3 + Rational[4,1]*x^4 + Rational[-42,5]*x^5 + Rational[-1,1]*x^6)/(Rational[-3,640]*x^0 + Rational[-3,160]*x^1 + Rational[-9,320]*x^2 + Rational[-3,160]*x^3 + Rational[-3,640]*x^4 + Rational[0,1]*x^5) + 
ep^2*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-153,61]*x^2 + Rational[-961,122]*x^3 + Rational[-1269,122]*x^4 + Rational[-481,61]*x^5 + Rational[-1,1]*x^6)/(Rational[3,7808]*x^0 + Rational[3,1952]*x^1 + Rational[9,3904]*x^2 + Rational[3,1952]*x^3 + Rational[3,7808]*x^4 + Rational[0,1]*x^5) + 
ep^3*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-1102,279]*x^2 + Rational[-39290,3627]*x^3 + Rational[-46378,3627]*x^4 + Rational[-8740,1209]*x^5 + Rational[-1,1]*x^6)/(Rational[-1,12896]*x^0 + Rational[-1,3224]*x^1 + Rational[-3,6448]*x^2 + Rational[-1,3224]*x^3 + Rational[-1,12896]*x^4 + Rational[0,1]*x^5) + 
ep^4*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-15116,4611]*x^2 + Rational[-14846,1537]*x^3 + Rational[-54494,4611]*x^4 + Rational[-29296,4611]*x^5 + Rational[-1,1]*x^6)/(Rational[3,98368]*x^0 + Rational[3,24592]*x^1 + Rational[9,49184]*x^2 + Rational[3,24592]*x^3 + Rational[3,98368]*x^4 + Rational[0,1]*x^5) + 
ep^5*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-7174,3973]*x^2 + Rational[-76390,11919]*x^3 + Rational[-35126,3973]*x^4 + Rational[-60302,11919]*x^5 + Rational[-1,1]*x^6)/(Rational[-3,127136]*x^0 + Rational[-3,31784]*x^1 + Rational[-9,63568]*x^2 + Rational[-3,31784]*x^3 + Rational[-3,127136]*x^4 + Rational[0,1]*x^5) + 
ep^6*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[6202,2151]*x^2 + Rational[10853,2151]*x^3 + Rational[4877,2151]*x^4 + Rational[-1358,2151]*x^5 + Rational[-1,1]*x^6)/(Rational[1,15296]*x^0 + Rational[1,3824]*x^1 + Rational[3,7648]*x^2 + Rational[1,3824]*x^3 + Rational[1,15296]*x^4 + Rational[0,1]*x^5) + 
ep^7*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-9908,2853]*x^2 + Rational[-29992,2853]*x^3 + Rational[-110252,8559]*x^4 + Rational[-58298,8559]*x^5 + Rational[-1,1]*x^6)/(Rational[1,30432]*x^0 + Rational[1,7608]*x^1 + Rational[1,5072]*x^2 + Rational[1,7608]*x^3 + Rational[1,30432]*x^4 + Rational[0,1]*x^5) + 
ep^8*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-8812,6399]*x^2 + Rational[-32752,6399]*x^3 + Rational[-16012,2133]*x^4 + Rational[-10088,2133]*x^5 + Rational[-1,1]*x^6)/(Rational[-1,45504]*x^0 + Rational[-1,11376]*x^1 + Rational[-1,7584]*x^2 + Rational[-1,11376]*x^3 + Rational[-1,45504]*x^4 + Rational[0,1]*x^5) + 
ep^9*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-3760,7047]*x^2 + Rational[-2176,783]*x^3 + Rational[-35864,7047]*x^4 + Rational[-2992,783]*x^5 + Rational[-1,1]*x^6)/(Rational[1,25056]*x^0 + Rational[1,6264]*x^1 + Rational[1,4176]*x^2 + Rational[1,6264]*x^3 + Rational[1,25056]*x^4 + Rational[0,1]*x^5) + 
ep^10*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-16,243]*x^2 + Rational[-112,81]*x^3 + Rational[-872,243]*x^4 + Rational[-88,27]*x^5 + Rational[-1,1]*x^6)/(Rational[-1,5184]*x^0 + Rational[-1,1296]*x^1 + Rational[-1,864]*x^2 + Rational[-1,1296]*x^3 + Rational[-1,5184]*x^4 + Rational[0,1]*x^5))/(Rational[3840,1]*(4-2*ep)^0 + Rational[-16352,1]*(4-2*ep)^1 + Rational[88360,3]*(4-2*ep)^2 + Rational[-265732,9]*(4-2*ep)^3 + Rational[164066,9]*(4-2*ep)^4 + Rational[-7217,1]*(4-2*ep)^5 + Rational[16540,9]*(4-2*ep)^6 + Rational[-2618,9]*(4-2*ep)^7 + Rational[26,1]*(4-2*ep)^8 + Rational[-1,1]*(4-2*ep)^9) + 
(
ep^0*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-512,1]*x^2 + Rational[-768,1]*x^3 + Rational[-512,1]*x^4)/(Rational[-1,1]*x^0 + Rational[-4,1]*x^1 + Rational[-6,1]*x^2 + Rational[-4,1]*x^3 + Rational[-1,1]*x^4) + 
ep^1*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[47,5]*x^2 + Rational[12,1]*x^3 + Rational[4,1]*x^4 + Rational[-42,5]*x^5 + Rational[-1,1]*x^6)/(Rational[-3,640]*x^0 + Rational[-3,160]*x^1 + Rational[-9,320]*x^2 + Rational[-3,160]*x^3 + Rational[-3,640]*x^4 + Rational[0,1]*x^5) + 
ep^2*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-153,61]*x^2 + Rational[-961,122]*x^3 + Rational[-1269,122]*x^4 + Rational[-481,61]*x^5 + Rational[-1,1]*x^6)/(Rational[3,7808]*x^0 + Rational[3,1952]*x^1 + Rational[9,3904]*x^2 + Rational[3,1952]*x^3 + Rational[3,7808]*x^4 + Rational[0,1]*x^5) + 
ep^3*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-1102,279]*x^2 + Rational[-39290,3627]*x^3 + Rational[-46378,3627]*x^4 + Rational[-8740,1209]*x^5 + Rational[-1,1]*x^6)/(Rational[-1,12896]*x^0 + Rational[-1,3224]*x^1 + Rational[-3,6448]*x^2 + Rational[-1,3224]*x^3 + Rational[-1,12896]*x^4 + Rational[0,1]*x^5) + 
ep^4*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-15116,4611]*x^2 + Rational[-14846,1537]*x^3 + Rational[-54494,4611]*x^4 + Rational[-29296,4611]*x^5 + Rational[-1,1]*x^6)/(Rational[3,98368]*x^0 + Rational[3,24592]*x^1 + Rational[9,49184]*x^2 + Rational[3,24592]*x^3 + Rational[3,98368]*x^4 + Rational[0,1]*x^5) + 
ep^5*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-7174,3973]*x^2 + Rational[-76390,11919]*x^3 + Rational[-35126,3973]*x^4 + Rational[-60302,11919]*x^5 + Rational[-1,1]*x^6)/(Rational[-3,127136]*x^0 + Rational[-3,31784]*x^1 + Rational[-9,63568]*x^2 + Rational[-3,31784]*x^3 + Rational[-3,127136]*x^4 + Rational[0,1]*x^5) + 
ep^6*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[6202,2151]*x^2 + Rational[10853,2151]*x^3 + Rational[4877,2151]*x^4 + Rational[-1358,2151]*x^5 + Rational[-1,1]*x^6)/(Rational[1,15296]*x^0 + Rational[1,3824]*x^1 + Rational[3,7648]*x^2 + Rational[1,3824]*x^3 + Rational[1,15296]*x^4 + Rational[0,1]*x^5) + 
ep^7*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-9908,2853]*x^2 + Rational[-29992,2853]*x^3 + Rational[-110252,8559]*x^4 + Rational[-58298,8559]*x^5 + Rational[-1,1]*x^6)/(Rational[1,30432]*x^0 + Rational[1,7608]*x^1 + Rational[1,5072]*x^2 + Rational[1,7608]*x^3 + Rational[1,30432]*x^4 + Rational[0,1]*x^5) + 
ep^8*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-8812,6399]*x^2 + Rational[-32752,6399]*x^3 + Rational[-16012,2133]*x^4 + Rational[-10088,2133]*x^5 + Rational[-1,1]*x^6)/(Rational[-1,45504]*x^0 + Rational[-1,11376]*x^1 + Rational[-1,7584]*x^2 + Rational[-1,11376]*x^3 + Rational[-1,45504]*x^4 + Rational[0,1]*x^5) + 
ep^9*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-3760,7047]*x^2 + Rational[-2176,783]*x^3 + Rational[-35864,7047]*x^4 + Rational[-2992,783]*x^5 + Rational[-1,1]*x^6)/(Rational[1,25056]*x^0 + Rational[1,6264]*x^1 + Rational[1,4176]*x^2 + Rational[1,6264]*x^3 + Rational[1,25056]*x^4 + Rational[0,1]*x^5) + 
ep^10*(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-16,243]*x^2 + Rational[-112,81]*x^3 + Rational[-872,243]*x^4 + Rational[-88,27]*x^5 + Rational[-1,1]*x^6)/(Rational[-1,5184]*x^0 + Rational[-1,1296]*x^1 + Rational[-1,864]*x^2 + Rational[-1,1296]*x^3 + Rational[-1,5184]*x^4 + Rational[0,1]*x^5))/(Rational[3840,1]*(4-2*ep)^0 + Rational[-16352,1]*(4-2*ep)^1 + Rational[88360,3]*(4-2*ep)^2 + Rational[-265732,9]*(4-2*ep)^3 + Rational[164066,9]*(4-2*ep)^4 + Rational[-7217,1]*(4-2*ep)^5 + Rational[16540,9]*(4-2*ep)^6 + Rational[-2618,9]*(4-2*ep)^7 + Rational[26,1]*(4-2*ep)^8 + Rational[-1,1]*(4-2*ep)^9),
  (* scalar s channel box bubble *)
(
ep^0*(Rational[0,1]*x^0 + Rational[-512,1]*x^1 + Rational[-768,1]*x^2 + Rational[-512,1]*x^3 + Rational[0,1]*x^4)/(Rational[-1,1]*x^0 + Rational[-4,1]*x^1 + Rational[-6,1]*x^2 + Rational[-4,1]*x^3 + Rational[-1,1]*x^4) + 
ep^1*(Rational[-640,3]*x^0 + Rational[-1792,1]*x^1 + Rational[2560,3]*x^2 + Rational[2560,1]*x^3 + Rational[6016,3]*x^4 + Rational[0,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^2*(Rational[7808,3]*x^0 + Rational[61568,3]*x^1 + Rational[27072,1]*x^2 + Rational[61504,3]*x^3 + Rational[6528,1]*x^4 + Rational[0,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^3*(Rational[-12896,1]*x^0 + Rational[-279680,3]*x^1 + Rational[-1484096,9]*x^2 + Rational[-1257280,9]*x^3 + Rational[-458432,9]*x^4 + Rational[0,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^4*(Rational[98368,3]*x^0 + Rational[1874944,9]*x^1 + Rational[3487616,9]*x^2 + Rational[950144,3]*x^3 + Rational[967424,9]*x^4 + Rational[0,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^5*(Rational[-127136,3]*x^0 + Rational[-1929664,9]*x^1 + Rational[-1124032,3]*x^2 + Rational[-2444480,9]*x^3 + Rational[-229568,3]*x^4 + Rational[0,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^6*(Rational[15296,1]*x^0 + Rational[86912,9]*x^1 + Rational[-312128,9]*x^2 + Rational[-694592,9]*x^3 + Rational[-396928,9]*x^4 + Rational[0,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^7*(Rational[30432,1]*x^0 + Rational[1865536,9]*x^1 + Rational[3528064,9]*x^2 + Rational[959744,3]*x^3 + Rational[317056,3]*x^4 + Rational[0,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^8*(Rational[-45504,1]*x^0 + Rational[-645632,3]*x^1 + Rational[-1024768,3]*x^2 + Rational[-2096128,9]*x^3 + Rational[-563968,9]*x^4 + Rational[0,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^9*(Rational[25056,1]*x^0 + Rational[95744,1]*x^1 + Rational[1147648,9]*x^2 + Rational[69632,1]*x^3 + Rational[120320,9]*x^4 + Rational[0,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^10*(Rational[-5184,1]*x^0 + Rational[-16896,1]*x^1 + Rational[-55808,3]*x^2 + Rational[-7168,1]*x^3 + Rational[-1024,3]*x^4 + Rational[0,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5))/(Rational[3840,1]*(4-2*ep)^0 + Rational[-16352,1]*(4-2*ep)^1 + Rational[88360,3]*(4-2*ep)^2 + Rational[-265732,9]*(4-2*ep)^3 + Rational[164066,9]*(4-2*ep)^4 + Rational[-7217,1]*(4-2*ep)^5 + Rational[16540,9]*(4-2*ep)^6 + Rational[-2618,9]*(4-2*ep)^7 + Rational[26,1]*(4-2*ep)^8 + Rational[-1,1]*(4-2*ep)^9) + 
(
ep^0*(Rational[0,1]*x^0 + Rational[-512,1]*x^1 + Rational[-768,1]*x^2 + Rational[-512,1]*x^3 + Rational[0,1]*x^4)/(Rational[-1,1]*x^0 + Rational[-4,1]*x^1 + Rational[-6,1]*x^2 + Rational[-4,1]*x^3 + Rational[-1,1]*x^4) + 
ep^1*(Rational[-640,3]*x^0 + Rational[-1792,1]*x^1 + Rational[2560,3]*x^2 + Rational[2560,1]*x^3 + Rational[6016,3]*x^4 + Rational[0,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^2*(Rational[7808,3]*x^0 + Rational[61568,3]*x^1 + Rational[27072,1]*x^2 + Rational[61504,3]*x^3 + Rational[6528,1]*x^4 + Rational[0,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^3*(Rational[-12896,1]*x^0 + Rational[-279680,3]*x^1 + Rational[-1484096,9]*x^2 + Rational[-1257280,9]*x^3 + Rational[-458432,9]*x^4 + Rational[0,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^4*(Rational[98368,3]*x^0 + Rational[1874944,9]*x^1 + Rational[3487616,9]*x^2 + Rational[950144,3]*x^3 + Rational[967424,9]*x^4 + Rational[0,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^5*(Rational[-127136,3]*x^0 + Rational[-1929664,9]*x^1 + Rational[-1124032,3]*x^2 + Rational[-2444480,9]*x^3 + Rational[-229568,3]*x^4 + Rational[0,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^6*(Rational[15296,1]*x^0 + Rational[86912,9]*x^1 + Rational[-312128,9]*x^2 + Rational[-694592,9]*x^3 + Rational[-396928,9]*x^4 + Rational[0,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^7*(Rational[30432,1]*x^0 + Rational[1865536,9]*x^1 + Rational[3528064,9]*x^2 + Rational[959744,3]*x^3 + Rational[317056,3]*x^4 + Rational[0,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^8*(Rational[-45504,1]*x^0 + Rational[-645632,3]*x^1 + Rational[-1024768,3]*x^2 + Rational[-2096128,9]*x^3 + Rational[-563968,9]*x^4 + Rational[0,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^9*(Rational[25056,1]*x^0 + Rational[95744,1]*x^1 + Rational[1147648,9]*x^2 + Rational[69632,1]*x^3 + Rational[120320,9]*x^4 + Rational[0,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^10*(Rational[-5184,1]*x^0 + Rational[-16896,1]*x^1 + Rational[-55808,3]*x^2 + Rational[-7168,1]*x^3 + Rational[-1024,3]*x^4 + Rational[0,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5))/(Rational[3840,1]*(4-2*ep)^0 + Rational[-16352,1]*(4-2*ep)^1 + Rational[88360,3]*(4-2*ep)^2 + Rational[-265732,9]*(4-2*ep)^3 + Rational[164066,9]*(4-2*ep)^4 + Rational[-7217,1]*(4-2*ep)^5 + Rational[16540,9]*(4-2*ep)^6 + Rational[-2618,9]*(4-2*ep)^7 + Rational[26,1]*(4-2*ep)^8 + Rational[-1,1]*(4-2*ep)^9),
  (* scalar slashed box *)
(
ep^0*(Rational[0,1]*x^0 + Rational[576,1]*x^1 + Rational[864,1]*x^2 + Rational[576,1]*x^3)/(Rational[-1,1]*x^0 + Rational[-3,1]*x^1 + Rational[-3,1]*x^2 + Rational[-1,1]*x^3) + 
ep^1*(Rational[-1,1]*x^0 + Rational[-621,70]*x^1 + Rational[33,35]*x^2 + Rational[31,7]*x^3 + Rational[33,35]*x^4 + Rational[-621,70]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[3,560]*x^1 + Rational[9,560]*x^2 + Rational[9,560]*x^3 + Rational[3,560]*x^4 + Rational[0,1]*x^5) + 
ep^2*(Rational[-1,1]*x^0 + Rational[-14255,1708]*x^1 + Rational[-2027,122]*x^2 + Rational[-9430,427]*x^3 + Rational[-2027,122]*x^4 + Rational[-14255,1708]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[-3,6832]*x^1 + Rational[-9,6832]*x^2 + Rational[-9,6832]*x^3 + Rational[-3,6832]*x^4 + Rational[0,1]*x^5) + 
ep^3*(Rational[-1,1]*x^0 + Rational[-64838,8463]*x^1 + Rational[-53230,2821]*x^2 + Rational[-71964,2821]*x^3 + Rational[-53230,2821]*x^4 + Rational[-64838,8463]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[1,11284]*x^1 + Rational[3,11284]*x^2 + Rational[3,11284]*x^3 + Rational[1,11284]*x^4 + Rational[0,1]*x^5) + 
ep^4*(Rational[-1,1]*x^0 + Rational[-62171,9222]*x^1 + Rational[-543850,32277]*x^2 + Rational[-241516,10759]*x^3 + Rational[-543850,32277]*x^4 + Rational[-62171,9222]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[-3,86072]*x^1 + Rational[-9,86072]*x^2 + Rational[-9,86072]*x^3 + Rational[-3,86072]*x^4 + Rational[0,1]*x^5) + 
ep^5*(Rational[-1,1]*x^0 + Rational[-448778,83433]*x^1 + Rational[-337112,27811]*x^2 + Rational[-1278908,83433]*x^3 + Rational[-337112,27811]*x^4 + Rational[-448778,83433]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[3,111244]*x^1 + Rational[9,111244]*x^2 + Rational[9,111244]*x^3 + Rational[3,111244]*x^4 + Rational[0,1]*x^5) + 
ep^6*(Rational[-1,1]*x^0 + Rational[-20623,30114]*x^1 + Rational[10807,2151]*x^2 + Rational[17240,1673]*x^3 + Rational[10807,2151]*x^4 + Rational[-20623,30114]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[-1,13384]*x^1 + Rational[-3,13384]*x^2 + Rational[-3,13384]*x^3 + Rational[-1,13384]*x^4 + Rational[0,1]*x^5) + 
ep^7*(Rational[-1,1]*x^0 + Rational[-436094,59913]*x^1 + Rational[-159814,8559]*x^2 + Rational[-1503940,59913]*x^3 + Rational[-159814,8559]*x^4 + Rational[-436094,59913]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[-1,26628]*x^1 + Rational[-1,8876]*x^2 + Rational[-1,8876]*x^3 + Rational[-1,26628]*x^4 + Rational[0,1]*x^5) + 
ep^8*(Rational[-1,1]*x^0 + Rational[-151735,29862]*x^1 + Rational[-157168,14931]*x^2 + Rational[-193628,14931]*x^3 + Rational[-157168,14931]*x^4 + Rational[-151735,29862]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[1,39816]*x^1 + Rational[1,13272]*x^2 + Rational[1,13272]*x^3 + Rational[1,39816]*x^4 + Rational[0,1]*x^5) + 
ep^9*(Rational[-1,1]*x^0 + Rational[-22636,5481]*x^1 + Rational[-342512,49329]*x^2 + Rational[-377584,49329]*x^3 + Rational[-342512,49329]*x^4 + Rational[-22636,5481]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[-1,21924]*x^1 + Rational[-1,7308]*x^2 + Rational[-1,7308]*x^3 + Rational[-1,21924]*x^4 + Rational[0,1]*x^5) + 
ep^10*(Rational[-1,1]*x^0 + Rational[-670,189]*x^1 + Rational[-8072,1701]*x^2 + Rational[-1072,243]*x^3 + Rational[-8072,1701]*x^4 + Rational[-670,189]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[1,4536]*x^1 + Rational[1,1512]*x^2 + Rational[1,1512]*x^3 + Rational[1,4536]*x^4 + Rational[0,1]*x^5))/(Rational[2880,1]*(4-2*ep)^0 + Rational[-12504,1]*(4-2*ep)^1 + Rational[23052,1]*(4-2*ep)^2 + Rational[-71234,3]*(4-2*ep)^3 + Rational[136057,9]*(4-2*ep)^4 + Rational[-55717,9]*(4-2*ep)^5 + Rational[14714,9]*(4-2*ep)^6 + Rational[-2420,9]*(4-2*ep)^7 + Rational[25,1]*(4-2*ep)^8 + Rational[-1,1]*(4-2*ep)^9) + 
(
ep^0*(Rational[0,1]*x^0 + Rational[576,1]*x^1 + Rational[864,1]*x^2 + Rational[576,1]*x^3)/(Rational[-1,1]*x^0 + Rational[-3,1]*x^1 + Rational[-3,1]*x^2 + Rational[-1,1]*x^3) + 
ep^1*(Rational[-1,1]*x^0 + Rational[-621,70]*x^1 + Rational[33,35]*x^2 + Rational[31,7]*x^3 + Rational[33,35]*x^4 + Rational[-621,70]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[3,560]*x^1 + Rational[9,560]*x^2 + Rational[9,560]*x^3 + Rational[3,560]*x^4 + Rational[0,1]*x^5) + 
ep^2*(Rational[-1,1]*x^0 + Rational[-14255,1708]*x^1 + Rational[-2027,122]*x^2 + Rational[-9430,427]*x^3 + Rational[-2027,122]*x^4 + Rational[-14255,1708]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[-3,6832]*x^1 + Rational[-9,6832]*x^2 + Rational[-9,6832]*x^3 + Rational[-3,6832]*x^4 + Rational[0,1]*x^5) + 
ep^3*(Rational[-1,1]*x^0 + Rational[-64838,8463]*x^1 + Rational[-53230,2821]*x^2 + Rational[-71964,2821]*x^3 + Rational[-53230,2821]*x^4 + Rational[-64838,8463]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[1,11284]*x^1 + Rational[3,11284]*x^2 + Rational[3,11284]*x^3 + Rational[1,11284]*x^4 + Rational[0,1]*x^5) + 
ep^4*(Rational[-1,1]*x^0 + Rational[-62171,9222]*x^1 + Rational[-543850,32277]*x^2 + Rational[-241516,10759]*x^3 + Rational[-543850,32277]*x^4 + Rational[-62171,9222]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[-3,86072]*x^1 + Rational[-9,86072]*x^2 + Rational[-9,86072]*x^3 + Rational[-3,86072]*x^4 + Rational[0,1]*x^5) + 
ep^5*(Rational[-1,1]*x^0 + Rational[-448778,83433]*x^1 + Rational[-337112,27811]*x^2 + Rational[-1278908,83433]*x^3 + Rational[-337112,27811]*x^4 + Rational[-448778,83433]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[3,111244]*x^1 + Rational[9,111244]*x^2 + Rational[9,111244]*x^3 + Rational[3,111244]*x^4 + Rational[0,1]*x^5) + 
ep^6*(Rational[-1,1]*x^0 + Rational[-20623,30114]*x^1 + Rational[10807,2151]*x^2 + Rational[17240,1673]*x^3 + Rational[10807,2151]*x^4 + Rational[-20623,30114]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[-1,13384]*x^1 + Rational[-3,13384]*x^2 + Rational[-3,13384]*x^3 + Rational[-1,13384]*x^4 + Rational[0,1]*x^5) + 
ep^7*(Rational[-1,1]*x^0 + Rational[-436094,59913]*x^1 + Rational[-159814,8559]*x^2 + Rational[-1503940,59913]*x^3 + Rational[-159814,8559]*x^4 + Rational[-436094,59913]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[-1,26628]*x^1 + Rational[-1,8876]*x^2 + Rational[-1,8876]*x^3 + Rational[-1,26628]*x^4 + Rational[0,1]*x^5) + 
ep^8*(Rational[-1,1]*x^0 + Rational[-151735,29862]*x^1 + Rational[-157168,14931]*x^2 + Rational[-193628,14931]*x^3 + Rational[-157168,14931]*x^4 + Rational[-151735,29862]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[1,39816]*x^1 + Rational[1,13272]*x^2 + Rational[1,13272]*x^3 + Rational[1,39816]*x^4 + Rational[0,1]*x^5) + 
ep^9*(Rational[-1,1]*x^0 + Rational[-22636,5481]*x^1 + Rational[-342512,49329]*x^2 + Rational[-377584,49329]*x^3 + Rational[-342512,49329]*x^4 + Rational[-22636,5481]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[-1,21924]*x^1 + Rational[-1,7308]*x^2 + Rational[-1,7308]*x^3 + Rational[-1,21924]*x^4 + Rational[0,1]*x^5) + 
ep^10*(Rational[-1,1]*x^0 + Rational[-670,189]*x^1 + Rational[-8072,1701]*x^2 + Rational[-1072,243]*x^3 + Rational[-8072,1701]*x^4 + Rational[-670,189]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[1,4536]*x^1 + Rational[1,1512]*x^2 + Rational[1,1512]*x^3 + Rational[1,4536]*x^4 + Rational[0,1]*x^5))/(Rational[2880,1]*(4-2*ep)^0 + Rational[-12504,1]*(4-2*ep)^1 + Rational[23052,1]*(4-2*ep)^2 + Rational[-71234,3]*(4-2*ep)^3 + Rational[136057,9]*(4-2*ep)^4 + Rational[-55717,9]*(4-2*ep)^5 + Rational[14714,9]*(4-2*ep)^6 + Rational[-2420,9]*(4-2*ep)^7 + Rational[25,1]*(4-2*ep)^8 + Rational[-1,1]*(4-2*ep)^9),
  (* scalar s-channel double bubble *)
(
ep^0*(Rational[0,1]*x^0 + Rational[-216,1]*x^1 + Rational[-324,1]*x^2 + Rational[-216,1]*x^3 + Rational[0,1]*x^4)/(Rational[-1,1]*x^0 + Rational[-4,1]*x^1 + Rational[-6,1]*x^2 + Rational[-4,1]*x^3 + Rational[-1,1]*x^4) + 
ep^1*(Rational[180,1]*x^0 + Rational[918,1]*x^1 + Rational[3204,1]*x^2 + Rational[3888,1]*x^3 + Rational[2232,1]*x^4 + Rational[264,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^2*(Rational[-1566,1]*x^0 + Rational[-8700,1]*x^1 + Rational[-22540,1]*x^2 + Rational[-26432,1]*x^3 + Rational[-15312,1]*x^4 + Rational[-3168,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^3*(Rational[5400,1]*x^0 + Rational[30120,1]*x^1 + Rational[71324,1]*x^2 + Rational[81680,1]*x^3 + Rational[46768,1]*x^4 + Rational[10488,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^4*(Rational[-9576,1]*x^0 + Rational[-50556,1]*x^1 + Rational[-110396,1]*x^2 + Rational[-119732,1]*x^3 + Rational[-65392,1]*x^4 + Rational[-14336,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^5*(Rational[9288,1]*x^0 + Rational[45474,1]*x^1 + Rational[90504,1]*x^2 + Rational[89976,1]*x^3 + Rational[44976,1]*x^4 + Rational[9056,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^6*(Rational[-4698,1]*x^0 + Rational[-21504,1]*x^1 + Rational[-39064,1]*x^2 + Rational[-34816,1]*x^3 + Rational[-15168,1]*x^4 + Rational[-2560,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^7*(Rational[972,1]*x^0 + Rational[4248,1]*x^1 + Rational[7184,1]*x^2 + Rational[5760,1]*x^3 + Rational[2112,1]*x^4 + Rational[256,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^8*(Rational[0,1]*x^0)/(Rational[-1,1]*x^0))/(Rational[-96,1]*(4-2*ep)^0 + Rational[320,1]*(4-2*ep)^1 + Rational[-414,1]*(4-2*ep)^2 + Rational[265,1]*(4-2*ep)^3 + Rational[-89,1]*(4-2*ep)^4 + Rational[15,1]*(4-2*ep)^5 + Rational[-1,1]*(4-2*ep)^6),
  (* scalar t-channel double bubble*)
(
ep^0*(Rational[0,1]*x^0 + Rational[-216,1]*x^1 + Rational[-324,1]*x^2 + Rational[-216,1]*x^3 + Rational[0,1]*x^4)/(Rational[-1,1]*x^0 + Rational[-4,1]*x^1 + Rational[-6,1]*x^2 + Rational[-4,1]*x^3 + Rational[-1,1]*x^4) + 
ep^1*(Rational[-22,15]*x^0 + Rational[-62,5]*x^1 + Rational[-108,5]*x^2 + Rational[-89,5]*x^3 + Rational[-51,10]*x^4 + Rational[-1,1]*x^5)/(Rational[1,180]*x^0 + Rational[1,45]*x^1 + Rational[1,30]*x^2 + Rational[1,45]*x^3 + Rational[1,180]*x^4) + 
ep^2*(Rational[-176,87]*x^0 + Rational[-88,9]*x^1 + Rational[-13216,783]*x^2 + Rational[-11270,783]*x^3 + Rational[-50,9]*x^4 + Rational[-1,1]*x^5)/(Rational[-1,1566]*x^0 + Rational[-2,783]*x^1 + Rational[-1,261]*x^2 + Rational[-2,783]*x^3 + Rational[-1,1566]*x^4) + 
ep^3*(Rational[-437,225]*x^0 + Rational[-5846,675]*x^1 + Rational[-2042,135]*x^2 + Rational[-17831,1350]*x^3 + Rational[-251,45]*x^4 + Rational[-1,1]*x^5)/(Rational[1,5400]*x^0 + Rational[1,1350]*x^1 + Rational[1,900]*x^2 + Rational[1,1350]*x^3 + Rational[1,5400]*x^4) + 
ep^4*(Rational[-256,171]*x^0 + Rational[-8174,1197]*x^1 + Rational[-29933,2394]*x^2 + Rational[-27599,2394]*x^3 + Rational[-4213,798]*x^4 + Rational[-1,1]*x^5)/(Rational[-1,9576]*x^0 + Rational[-1,2394]*x^1 + Rational[-1,1596]*x^2 + Rational[-1,2394]*x^3 + Rational[-1,9576]*x^4) + 
ep^5*(Rational[-1132,1161]*x^0 + Rational[-1874,387]*x^1 + Rational[-3749,387]*x^2 + Rational[-419,43]*x^3 + Rational[-7579,1548]*x^4 + Rational[-1,1]*x^5)/(Rational[1,9288]*x^0 + Rational[1,2322]*x^1 + Rational[1,1548]*x^2 + Rational[1,2322]*x^3 + Rational[1,9288]*x^4) + 
ep^6*(Rational[-1280,2349]*x^0 + Rational[-2528,783]*x^1 + Rational[-17408,2349]*x^2 + Rational[-19532,2349]*x^3 + Rational[-3584,783]*x^4 + Rational[-1,1]*x^5)/(Rational[-1,4698]*x^0 + Rational[-2,2349]*x^1 + Rational[-1,783]*x^2 + Rational[-2,2349]*x^3 + Rational[-1,4698]*x^4) + 
ep^7*(Rational[-64,243]*x^0 + Rational[-176,81]*x^1 + Rational[-160,27]*x^2 + Rational[-1796,243]*x^3 + Rational[-118,27]*x^4 + Rational[-1,1]*x^5)/(Rational[1,972]*x^0 + Rational[1,243]*x^1 + Rational[1,162]*x^2 + Rational[1,243]*x^3 + Rational[1,972]*x^4) + 
ep^8*(Rational[0,1]*x^0)/(Rational[-1,1]*x^0))/(Rational[-96,1]*(4-2*ep)^0 + Rational[320,1]*(4-2*ep)^1 + Rational[-414,1]*(4-2*ep)^2 + Rational[265,1]*(4-2*ep)^3 + Rational[-89,1]*(4-2*ep)^4 + Rational[15,1]*(4-2*ep)^5 + Rational[-1,1]*(4-2*ep)^6),
  (* scalar t channel bubble triangle *)
(
ep^0*(Rational[0,1]*x^0 + Rational[-672,1]*x^1 + Rational[-1008,1]*x^2 + Rational[-672,1]*x^3 + Rational[0,1]*x^4)/(Rational[-1,1]*x^0 + Rational[-4,1]*x^1 + Rational[-6,1]*x^2 + Rational[-4,1]*x^3 + Rational[-1,1]*x^4) + 
ep^1*(Rational[-66,65]*x^0 + Rational[-239,65]*x^1 + Rational[-863,130]*x^2 + Rational[-94,13]*x^3 + Rational[-159,26]*x^4 + Rational[-1,1]*x^5)/(Rational[-1,1040]*x^0 + Rational[-1,260]*x^1 + Rational[-3,520]*x^2 + Rational[-1,260]*x^3 + Rational[-1,1040]*x^4) + 
ep^2*(Rational[-647,793]*x^0 + Rational[-4847,793]*x^1 + Rational[-9494,793]*x^2 + Rational[-18433,1586]*x^3 + Rational[-19449,3172]*x^4 + Rational[-1,1]*x^5)/(Rational[1,12688]*x^0 + Rational[1,3172]*x^1 + Rational[3,6344]*x^2 + Rational[1,3172]*x^3 + Rational[1,12688]*x^4) + 
ep^3*(Rational[-9736,15717]*x^0 + Rational[-261164,47151]*x^1 + Rational[-561826,47151]*x^2 + Rational[-568394,47151]*x^3 + Rational[-31246,5239]*x^4 + Rational[-1,1]*x^5)/(Rational[-1,62868]*x^0 + Rational[-1,15717]*x^1 + Rational[-1,10478]*x^2 + Rational[-1,15717]*x^3 + Rational[-1,62868]*x^4) + 
ep^4*(Rational[-1924,4611]*x^0 + Rational[-83734,19981]*x^1 + Rational[-200078,19981]*x^2 + Rational[-654074,59943]*x^3 + Rational[-967,174]*x^4 + Rational[-1,1]*x^5)/(Rational[1,159848]*x^0 + Rational[1,39962]*x^1 + Rational[3,79924]*x^2 + Rational[1,39962]*x^3 + Rational[1,159848]*x^4) + 
ep^5*(Rational[-8912,51649]*x^0 + Rational[-116056,51649]*x^1 + Rational[-341294,51649]*x^2 + Rational[-1298864,154947]*x^3 + Rational[-740882,154947]*x^4 + Rational[-1,1]*x^5)/(Rational[-1,206596]*x^0 + Rational[-1,51649]*x^1 + Rational[-3,103298]*x^2 + Rational[-1,51649]*x^3 + Rational[-1,206596]*x^4) + 
ep^6*(Rational[17150,27963]*x^0 + Rational[113944,27963]*x^1 + Rational[11578,2151]*x^2 + Rational[11105,9321]*x^3 + Rational[-101017,55926]*x^4 + Rational[-1,1]*x^5)/(Rational[1,74568]*x^0 + Rational[1,18642]*x^1 + Rational[1,12428]*x^2 + Rational[1,18642]*x^3 + Rational[1,74568]*x^4) + 
ep^7*(Rational[-6592,12363]*x^0 + Rational[-544328,111267]*x^1 + Rational[-1276670,111267]*x^2 + Rational[-1358306,111267]*x^3 + Rational[-666362,111267]*x^4 + Rational[-1,1]*x^5)/(Rational[1,148356]*x^0 + Rational[1,37089]*x^1 + Rational[1,24726]*x^2 + Rational[1,37089]*x^3 + Rational[1,148356]*x^4) + 
ep^8*(Rational[-15632,83187]*x^0 + Rational[-2168,1053]*x^1 + Rational[-488138,83187]*x^2 + Rational[-629774,83187]*x^3 + Rational[-251245,55458]*x^4 + Rational[-1,1]*x^5)/(Rational[-1,221832]*x^0 + Rational[-1,55458]*x^1 + Rational[-1,36972]*x^2 + Rational[-1,55458]*x^3 + Rational[-1,221832]*x^4) + 
ep^9*(Rational[-512,10179]*x^0 + Rational[-27424,30537]*x^1 + Rational[-314216,91611]*x^2 + Rational[-17248,3159]*x^3 + Rational[-39256,10179]*x^4 + Rational[-1,1]*x^5)/(Rational[1,122148]*x^0 + Rational[1,30537]*x^1 + Rational[1,20358]*x^2 + Rational[1,30537]*x^3 + Rational[1,122148]*x^4) + 
ep^10*(Rational[32,1053]*x^0 + Rational[-224,1053]*x^1 + Rational[-6056,3159]*x^2 + Rational[-12944,3159]*x^3 + Rational[-1198,351]*x^4 + Rational[-1,1]*x^5)/(Rational[-1,25272]*x^0 + Rational[-1,6318]*x^1 + Rational[-1,4212]*x^2 + Rational[-1,6318]*x^3 + Rational[-1,25272]*x^4))/(Rational[4608,1]*(4-2*ep)^0 + Rational[-19392,1]*(4-2*ep)^1 + Rational[34432,1]*(4-2*ep)^2 + Rational[-101812,3]*(4-2*ep)^3 + Rational[20552,1]*(4-2*ep)^4 + Rational[-23891,3]*(4-2*ep)^5 + Rational[5944,3]*(4-2*ep)^6 + Rational[-306,1]*(4-2*ep)^7 + Rational[80,3]*(4-2*ep)^8 + Rational[-1,1]*(4-2*ep)^9) + 
(
ep^0*(Rational[0,1]*x^0 + Rational[192,1]*x^1 + Rational[288,1]*x^2 + Rational[192,1]*x^3 + Rational[0,1]*x^4)/(Rational[-1,1]*x^0 + Rational[-4,1]*x^1 + Rational[-6,1]*x^2 + Rational[-4,1]*x^3 + Rational[-1,1]*x^4) + 
ep^1*(Rational[33,10]*x^0 + Rational[-23,2]*x^1 + Rational[-109,5]*x^2 + Rational[-199,10]*x^3 + Rational[-42,5]*x^4 + Rational[-1,1]*x^5)/(Rational[-1,320]*x^0 + Rational[-1,80]*x^1 + Rational[-3,160]*x^2 + Rational[-1,80]*x^3 + Rational[-1,320]*x^4) + 
ep^2*(Rational[647,244]*x^0 + Rational[-607,122]*x^1 + Rational[-6977,488]*x^2 + Rational[-977,61]*x^3 + Rational[-957,122]*x^4 + Rational[-1,1]*x^5)/(Rational[1,3904]*x^0 + Rational[1,976]*x^1 + Rational[3,1952]*x^2 + Rational[1,976]*x^3 + Rational[1,3904]*x^4) + 
ep^3*(Rational[2450,1209]*x^0 + Rational[-7640,3627]*x^1 + Rational[-75203,7254]*x^2 + Rational[-49457,3627]*x^3 + Rational[-2876,403]*x^4 + Rational[-1,1]*x^5)/(Rational[-1,19344]*x^0 + Rational[-1,4836]*x^1 + Rational[-1,3224]*x^2 + Rational[-1,4836]*x^3 + Rational[-1,19344]*x^4) + 
ep^4*(Rational[6485,4611]*x^0 + Rational[-660,1537]*x^1 + Rational[-10668,1537]*x^2 + Rational[-50132,4611]*x^3 + Rational[-114229,18444]*x^4 + Rational[-1,1]*x^5)/(Rational[1,49184]*x^0 + Rational[1,12296]*x^1 + Rational[3,24592]*x^2 + Rational[1,12296]*x^3 + Rational[1,49184]*x^4) + 
ep^5*(Rational[2808,3973]*x^0 + Rational[3138,3973]*x^1 + Rational[-12127,3973]*x^2 + Rational[-83606,11919]*x^3 + Rational[-114337,23838]*x^4 + Rational[-1,1]*x^5)/(Rational[-1,63568]*x^0 + Rational[-1,15892]*x^1 + Rational[-3,31784]*x^2 + Rational[-1,15892]*x^3 + Rational[-1,63568]*x^4) + 
ep^6*(Rational[-5447,4302]*x^0 + Rational[7951,2151]*x^1 + Rational[75925,8604]*x^2 + Rational[1413,239]*x^3 + Rational[55,2151]*x^4 + Rational[-1,1]*x^5)/(Rational[1,22944]*x^0 + Rational[1,5736]*x^1 + Rational[1,3824]*x^2 + Rational[1,5736]*x^3 + Rational[1,22944]*x^4) + 
ep^7*(Rational[4100,2853]*x^0 + Rational[-6788,8559]*x^1 + Rational[-139921,17118]*x^2 + Rational[-105185,8559]*x^3 + Rational[-57623,8559]*x^4 + Rational[-1,1]*x^5)/(Rational[1,45648]*x^0 + Rational[1,11412]*x^1 + Rational[1,7608]*x^2 + Rational[1,11412]*x^3 + Rational[1,45648]*x^4) + 
ep^8*(Rational[3760,6399]*x^0 + Rational[1756,6399]*x^1 + Rational[-37417,12798]*x^2 + Rational[-40103,6399]*x^3 + Rational[-37949,8532]*x^4 + Rational[-1,1]*x^5)/(Rational[-1,68256]*x^0 + Rational[-1,17064]*x^1 + Rational[-1,11376]*x^2 + Rational[-1,17064]*x^3 + Rational[-1,68256]*x^4) + 
ep^9*(Rational[208,783]*x^0 + Rational[1424,2349]*x^1 + Rational[-5330,7047]*x^2 + Rational[-25472,7047]*x^3 + Rational[-5363,1566]*x^4 + Rational[-1,1]*x^5)/(Rational[1,37584]*x^0 + Rational[1,9396]*x^1 + Rational[1,6264]*x^2 + Rational[1,9396]*x^3 + Rational[1,37584]*x^4) + 
ep^10*(Rational[8,81]*x^0 + Rational[64,81]*x^1 + Rational[142,243]*x^2 + Rational[-464,243]*x^3 + Rational[-149,54]*x^4 + Rational[-1,1]*x^5)/(Rational[-1,7776]*x^0 + Rational[-1,1944]*x^1 + Rational[-1,1296]*x^2 + Rational[-1,1944]*x^3 + Rational[-1,7776]*x^4))/(Rational[4608,1]*(4-2*ep)^0 + Rational[-19392,1]*(4-2*ep)^1 + Rational[34432,1]*(4-2*ep)^2 + Rational[-101812,3]*(4-2*ep)^3 + Rational[20552,1]*(4-2*ep)^4 + Rational[-23891,3]*(4-2*ep)^5 + Rational[5944,3]*(4-2*ep)^6 + Rational[-306,1]*(4-2*ep)^7 + Rational[80,3]*(4-2*ep)^8 + Rational[-1,1]*(4-2*ep)^9),
  (* scalar s channel bubble triangle*)
(
ep^0*(Rational[0,1]*x^0 + Rational[-672,1]*x^1 + Rational[-1008,1]*x^2 + Rational[-672,1]*x^3 + Rational[0,1]*x^4)/(Rational[-1,1]*x^0 + Rational[-4,1]*x^1 + Rational[-6,1]*x^2 + Rational[-4,1]*x^3 + Rational[-1,1]*x^4) + 
ep^1*(Rational[-1040,1]*x^0 + Rational[-6360,1]*x^1 + Rational[-7520,1]*x^2 + Rational[-6904,1]*x^3 + Rational[-3824,1]*x^4 + Rational[-1056,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^2*(Rational[12688,1]*x^0 + Rational[77796,1]*x^1 + Rational[147464,1]*x^2 + Rational[151904,1]*x^3 + Rational[77552,1]*x^4 + Rational[10352,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^3*(Rational[-62868,1]*x^0 + Rational[-374952,1]*x^1 + Rational[-2273576,3]*x^2 + Rational[-2247304,3]*x^3 + Rational[-1044656,3]*x^4 + Rational[-38944,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^4*(Rational[159848,1]*x^0 + Rational[2665052,3]*x^1 + Rational[5232592,3]*x^2 + Rational[1600624,1]*x^3 + Rational[669872,1]*x^4 + Rational[200096,3]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^5*(Rational[-206596,1]*x^0 + Rational[-2963528,3]*x^1 + Rational[-5195456,3]*x^2 + Rational[-1365176,1]*x^3 + Rational[-464224,1]*x^4 + Rational[-35648,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^6*(Rational[74568,1]*x^0 + Rational[404068,3]*x^1 + Rational[-88840,1]*x^2 + Rational[-1204112,3]*x^3 + Rational[-911552,3]*x^4 + Rational[-137200,3]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^7*(Rational[148356,1]*x^0 + Rational[2665448,3]*x^1 + Rational[5433224,3]*x^2 + Rational[5106680,3]*x^3 + Rational[2177312,3]*x^4 + Rational[79104,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^8*(Rational[-221832,1]*x^0 + Rational[-1004980,1]*x^1 + Rational[-5038192,3]*x^2 + Rational[-3905104,3]*x^3 + Rational[-1370176,3]*x^4 + Rational[-125056,3]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^9*(Rational[122148,1]*x^0 + Rational[471072,1]*x^1 + Rational[2000768,3]*x^2 + Rational[1256864,3]*x^3 + Rational[109696,1]*x^4 + Rational[6144,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^10*(Rational[-25272,1]*x^0 + Rational[-86256,1]*x^1 + Rational[-103552,1]*x^2 + Rational[-48448,1]*x^3 + Rational[-5376,1]*x^4 + Rational[768,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5))/(Rational[4608,1]*(4-2*ep)^0 + Rational[-19392,1]*(4-2*ep)^1 + Rational[34432,1]*(4-2*ep)^2 + Rational[-101812,3]*(4-2*ep)^3 + Rational[20552,1]*(4-2*ep)^4 + Rational[-23891,3]*(4-2*ep)^5 + Rational[5944,3]*(4-2*ep)^6 + Rational[-306,1]*(4-2*ep)^7 + Rational[80,3]*(4-2*ep)^8 + Rational[-1,1]*(4-2*ep)^9) + 
(
ep^0*(Rational[0,1]*x^0 + Rational[192,1]*x^1 + Rational[288,1]*x^2 + Rational[192,1]*x^3 + Rational[0,1]*x^4)/(Rational[-1,1]*x^0 + Rational[-4,1]*x^1 + Rational[-6,1]*x^2 + Rational[-4,1]*x^3 + Rational[-1,1]*x^4) + 
ep^1*(Rational[-320,1]*x^0 + Rational[-2688,1]*x^1 + Rational[-6368,1]*x^2 + Rational[-6976,1]*x^3 + Rational[-3680,1]*x^4 + Rational[1056,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^2*(Rational[3904,1]*x^0 + Rational[30624,1]*x^1 + Rational[62528,1]*x^2 + Rational[55816,1]*x^3 + Rational[19424,1]*x^4 + Rational[-10352,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^3*(Rational[-19344,1]*x^0 + Rational[-138048,1]*x^1 + Rational[-791312,3]*x^2 + Rational[-601624,3]*x^3 + Rational[-122240,3]*x^4 + Rational[39200,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^4*(Rational[49184,1]*x^0 + Rational[913832,3]*x^1 + Rational[1604224,3]*x^2 + Rational[341376,1]*x^3 + Rational[21120,1]*x^4 + Rational[-207520,3]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^5*(Rational[-63568,1]*x^0 + Rational[-914696,3]*x^1 + Rational[-1337696,3]*x^2 + Rational[-194032,1]*x^3 + Rational[50208,1]*x^4 + Rational[44928,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^6*(Rational[22944,1]*x^0 + Rational[-1760,3]*x^1 + Rational[-135648,1]*x^2 + Rational[-607400,3]*x^3 + Rational[-254432,3]*x^4 + Rational[87152,3]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^7*(Rational[45648,1]*x^0 + Rational[921968,3]*x^1 + Rational[1682960,3]*x^2 + Rational[1119368,3]*x^3 + Rational[108608,3]*x^4 + Rational[-65600,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^8*(Rational[-68256,1]*x^0 + Rational[-303592,1]*x^1 + Rational[-1283296,3]*x^2 + Rational[-598672,3]*x^3 + Rational[56192,3]*x^4 + Rational[120320,3]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^9*(Rational[37584,1]*x^0 + Rational[128712,1]*x^1 + Rational[407552,3]*x^2 + Rational[85280,3]*x^3 + Rational[-22784,1]*x^4 + Rational[-9984,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5) + 
ep^10*(Rational[-7776,1]*x^0 + Rational[-21456,1]*x^1 + Rational[-14848,1]*x^2 + Rational[4544,1]*x^3 + Rational[6144,1]*x^4 + Rational[768,1]*x^5)/(Rational[0,1]*x^0 + Rational[-1,1]*x^1 + Rational[-4,1]*x^2 + Rational[-6,1]*x^3 + Rational[-4,1]*x^4 + Rational[-1,1]*x^5))/(Rational[4608,1]*(4-2*ep)^0 + Rational[-19392,1]*(4-2*ep)^1 + Rational[34432,1]*(4-2*ep)^2 + Rational[-101812,3]*(4-2*ep)^3 + Rational[20552,1]*(4-2*ep)^4 + Rational[-23891,3]*(4-2*ep)^5 + Rational[5944,3]*(4-2*ep)^6 + Rational[-306,1]*(4-2*ep)^7 + Rational[80,3]*(4-2*ep)^8 + Rational[-1,1]*(4-2*ep)^9),
  (* scalar s channel sunset *)
(
ep^0*(Rational[0,1]*x^0 + Rational[-14400,1]*x^1 + Rational[-21600,1]*x^2 + Rational[-14400,1]*x^3 + Rational[0,1]*x^4)/(Rational[-1,1]*x^0 + Rational[-4,1]*x^1 + Rational[-6,1]*x^2 + Rational[-4,1]*x^3 + Rational[-1,1]*x^4) + 
ep^1*(Rational[2,9]*x^0 + Rational[-9,5]*x^1 + Rational[77,5]*x^2 + Rational[1963,90]*x^3 + Rational[508,45]*x^4 + Rational[-127,18]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[-1,4320]*x^1 + Rational[-1,1080]*x^2 + Rational[-1,720]*x^3 + Rational[-1,1080]*x^4 + Rational[-1,4320]*x^5) + 
ep^2*(Rational[2,9]*x^0 + Rational[-1211,1098]*x^1 + Rational[-710,549]*x^2 + Rational[-2503,549]*x^3 + Rational[-849,122]*x^4 + Rational[-14041,2196]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[1,52704]*x^1 + Rational[1,13176]*x^2 + Rational[1,8784]*x^3 + Rational[1,13176]*x^4 + Rational[1,52704]*x^5) + 
ep^3*(Rational[2,9]*x^0 + Rational[-5164,10881]*x^1 + Rational[-109424,32643]*x^2 + Rational[-274282,32643]*x^3 + Rational[-320642,32643]*x^4 + Rational[-63002,10881]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[-1,261144]*x^1 + Rational[-1,65286]*x^2 + Rational[-1,43524]*x^3 + Rational[-1,65286]*x^4 + Rational[-1,261144]*x^5) + 
ep^4*(Rational[2,9]*x^0 + Rational[4259,41499]*x^1 + Rational[-100054,41499]*x^2 + Rational[-33694,4611]*x^3 + Rational[-380078,41499]*x^4 + Rational[-428143,82998]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[1,663984]*x^1 + Rational[1,165996]*x^2 + Rational[1,110664]*x^3 + Rational[1,165996]*x^4 + Rational[1,663984]*x^5) + 
ep^5*(Rational[2,9]*x^0 + Rational[75964,107271]*x^1 + Rational[-41264,107271]*x^2 + Rational[-455686,107271]*x^3 + Rational[-82784,11919]*x^4 + Rational[-466478,107271]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[-1,858168]*x^1 + Rational[-1,214542]*x^2 + Rational[-1,143028]*x^3 + Rational[-1,214542]*x^4 + Rational[-1,858168]*x^5) + 
ep^6*(Rational[2,9]*x^0 + Rational[46069,19359]*x^1 + Rational[112570,19359]*x^2 + Rational[109648,19359]*x^3 + Rational[12815,19359]*x^4 + Rational[-68353,38718]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[1,309744]*x^1 + Rational[1,77436]*x^2 + Rational[1,51624]*x^3 + Rational[1,77436]*x^4 + Rational[1,309744]*x^5) + 
ep^7*(Rational[2,9]*x^0 + Rational[2476,77031]*x^1 + Rational[-190172,77031]*x^2 + Rational[-574678,77031]*x^3 + Rational[-725042,77031]*x^4 + Rational[-410290,77031]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[1,616248]*x^1 + Rational[1,154062]*x^2 + Rational[1,102708]*x^3 + Rational[1,154062]*x^4 + Rational[1,616248]*x^5) + 
ep^8*(Rational[2,9]*x^0 + Rational[14209,19197]*x^1 + Rational[628,2133]*x^2 + Rational[-166106,57591]*x^3 + Rational[-36998,6399]*x^4 + Rational[-474479,115182]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[-1,921456]*x^1 + Rational[-1,230364]*x^2 + Rational[-1,153576]*x^3 + Rational[-1,230364]*x^4 + Rational[-1,921456]*x^5) + 
ep^9*(Rational[2,9]*x^0 + Rational[7136,7047]*x^1 + Rational[91000,63423]*x^2 + Rational[-57112,63423]*x^3 + Rational[-87520,21141]*x^4 + Rational[-227404,63423]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[1,507384]*x^1 + Rational[1,126846]*x^2 + Rational[1,84564]*x^3 + Rational[1,126846]*x^4 + Rational[1,507384]*x^5) + 
ep^10*(Rational[2,9]*x^0 + Rational[284,243]*x^1 + Rational[4600,2187]*x^2 + Rational[680,2187]*x^3 + Rational[-752,243]*x^4 + Rational[-7090,2187]*x^5 + Rational[-1,1]*x^6)/(Rational[0,1]*x^0 + Rational[-1,104976]*x^1 + Rational[-1,26244]*x^2 + Rational[-1,17496]*x^3 + Rational[-1,26244]*x^4 + Rational[-1,104976]*x^5))/(Rational[6912,1]*(4-2*ep)^0 + Rational[-28224,1]*(4-2*ep)^1 + Rational[48336,1]*(4-2*ep)^2 + Rational[-45692,1]*(4-2*ep)^3 + Rational[26420,1]*(4-2*ep)^4 + Rational[-9745,1]*(4-2*ep)^5 + Rational[2304,1]*(4-2*ep)^6 + Rational[-338,1]*(4-2*ep)^7 + Rational[28,1]*(4-2*ep)^8 + Rational[-1,1]*(4-2*ep)^9),
  (* scalar t channel sunrise  *)
(
ep^0*(Rational[-14400,1]*x^0 + Rational[-21600,1]*x^1 + Rational[-14400,1]*x^2 + Rational[0,1]*x^3 + Rational[0,1]*x^4)/(Rational[-1,1]*x^0 + Rational[-4,1]*x^1 + Rational[-6,1]*x^2 + Rational[-4,1]*x^3 + Rational[-1,1]*x^4) + 
ep^1*(Rational[-4320,1]*x^0 + Rational[-30480,1]*x^1 + Rational[48768,1]*x^2 + Rational[94224,1]*x^3 + Rational[66528,1]*x^4 + Rational[-7776,1]*x^5 + Rational[960,1]*x^6)/(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-1,1]*x^2 + Rational[-4,1]*x^3 + Rational[-6,1]*x^4 + Rational[-4,1]*x^5 + Rational[-1,1]*x^6) + 
ep^2*(Rational[52704,1]*x^0 + Rational[336984,1]*x^1 + Rational[366768,1]*x^2 + Rational[240288,1]*x^3 + Rational[68160,1]*x^4 + Rational[58128,1]*x^5 + Rational[-11712,1]*x^6)/(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-1,1]*x^2 + Rational[-4,1]*x^3 + Rational[-6,1]*x^4 + Rational[-4,1]*x^5 + Rational[-1,1]*x^6) + 
ep^3*(Rational[-261144,1]*x^0 + Rational[-1512048,1]*x^1 + Rational[-2565136,1]*x^2 + Rational[-2194256,1]*x^3 + Rational[-875392,1]*x^4 + Rational[-123936,1]*x^5 + Rational[58032,1]*x^6)/(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-1,1]*x^2 + Rational[-4,1]*x^3 + Rational[-6,1]*x^4 + Rational[-4,1]*x^5 + Rational[-1,1]*x^6) + 
ep^4*(Rational[663984,1]*x^0 + Rational[3425144,1]*x^1 + Rational[6081248,1]*x^2 + Rational[4851936,1]*x^3 + Rational[1600864,1]*x^4 + Rational[-68144,1]*x^5 + Rational[-147552,1]*x^6)/(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-1,1]*x^2 + Rational[-4,1]*x^3 + Rational[-6,1]*x^4 + Rational[-4,1]*x^5 + Rational[-1,1]*x^6) + 
ep^5*(Rational[-858168,1]*x^0 + Rational[-3731824,1]*x^1 + Rational[-5960448,1]*x^2 + Rational[-3645488,1]*x^3 + Rational[-330112,1]*x^4 + Rational[607712,1]*x^5 + Rational[190704,1]*x^6)/(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-1,1]*x^2 + Rational[-4,1]*x^3 + Rational[-6,1]*x^4 + Rational[-4,1]*x^5 + Rational[-1,1]*x^6) + 
ep^6*(Rational[309744,1]*x^0 + Rational[546824,1]*x^1 + Rational[-205040,1]*x^2 + Rational[-1754368,1]*x^3 + Rational[-1801120,1]*x^4 + Rational[-737104,1]*x^5 + Rational[-68832,1]*x^6)/(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-1,1]*x^2 + Rational[-4,1]*x^3 + Rational[-6,1]*x^4 + Rational[-4,1]*x^5 + Rational[-1,1]*x^6) + 
ep^7*(Rational[616248,1]*x^0 + Rational[3282320,1]*x^1 + Rational[5800336,1]*x^2 + Rational[4597424,1]*x^3 + Rational[1521376,1]*x^4 + Rational[-19808,1]*x^5 + Rational[-136944,1]*x^6)/(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-1,1]*x^2 + Rational[-4,1]*x^3 + Rational[-6,1]*x^4 + Rational[-4,1]*x^5 + Rational[-1,1]*x^6) + 
ep^8*(Rational[-921456,1]*x^0 + Rational[-3795832,1]*x^1 + Rational[-5327712,1]*x^2 + Rational[-2657696,1]*x^3 + Rational[271296,1]*x^4 + Rational[682032,1]*x^5 + Rational[204768,1]*x^6)/(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-1,1]*x^2 + Rational[-4,1]*x^3 + Rational[-6,1]*x^4 + Rational[-4,1]*x^5 + Rational[-1,1]*x^6) + 
ep^9*(Rational[507384,1]*x^0 + Rational[1819232,1]*x^1 + Rational[2100480,1]*x^2 + Rational[456896,1]*x^3 + Rational[-728000,1]*x^4 + Rational[-513792,1]*x^5 + Rational[-112752,1]*x^6)/(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-1,1]*x^2 + Rational[-4,1]*x^3 + Rational[-6,1]*x^4 + Rational[-4,1]*x^5 + Rational[-1,1]*x^6) + 
ep^10*(Rational[-104976,1]*x^0 + Rational[-340320,1]*x^1 + Rational[-324864,1]*x^2 + Rational[32640,1]*x^3 + Rational[220800,1]*x^4 + Rational[122688,1]*x^5 + Rational[23328,1]*x^6)/(Rational[0,1]*x^0 + Rational[0,1]*x^1 + Rational[-1,1]*x^2 + Rational[-4,1]*x^3 + Rational[-6,1]*x^4 + Rational[-4,1]*x^5 + Rational[-1,1]*x^6))/(Rational[6912,1]*(4-2*ep)^0 + Rational[-28224,1]*(4-2*ep)^1 + Rational[48336,1]*(4-2*ep)^2 + Rational[-45692,1]*(4-2*ep)^3 + Rational[26420,1]*(4-2*ep)^4 + Rational[-9745,1]*(4-2*ep)^5 + Rational[2304,1]*(4-2*ep)^6 + Rational[-338,1]*(4-2*ep)^7 + Rational[28,1]*(4-2*ep)^8 + Rational[-1,1]*(4-2*ep)^9)}

